Entanglement Dynamics in Quantum Continuous-Variable States

Due to the weakness of gravitational coupling, all quantum experiments up to date in which gravity plays a role utilized the field of the Earth. Since this field undergoes practically undetectable back-action from quantum particles, it effectively admits a classical description as a fixed background Newtonian field or spacetime. This argument strongly motivates theoretical and experimental research towards a demonstration of gravitation between two quantum masses, as this is one of the most straightforward scenarios where quantum features of gravity could be observed. Several proposals studied the possibility of generating entanglement between two massive objects. Along the same lines, with a particular focus on gravity, this thesis introduces general tools to tackle interaction-mediated entanglement and applies them to two particles prepared in continuous-variable states.

==> figures/MOND_LR0.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "from math import pi\n",
    "\n",
    "import matplotlib.pyplot as plt\n",
    "from matplotlib.ticker import MaxNLocator\n",
    "from matplotlib.ticker import FormatStrFormatter\n",
    "plt.style.use('vyason')\n",
    "\n",
    "from collections import OrderedDict\n",
    "ls_dict = OrderedDict(\n",
    "            [('solid',     (0, ())),\n",
    "            ('ldot',      (0, (1, 10))),\n",
    "            ('dot',       (0, (1, 5))),\n",
    "            ('ddot',      (0, (1, 1))),\n",
    "            ('ldash',     (0, (5, 10))),\n",
    "            ('dash',      (0, (5, 5))),\n",
    "            ('ddash',     (0, (5, 1))),\n",
    "            ('ldashdot',  (0, (3, 10, 1, 10))),\n",
    "            ('dashdot',   (0, (3, 5, 1, 5))),\n",
    "            ('ddashdot',  (0, (3, 1, 1, 1))),\n",
    "            ('ldashdot',  (0, (3, 10, 1, 10, 1, 10))),\n",
    "            ('dashdot',   (0, (3, 5, 1, 5, 1, 5))),\n",
    "            ('ddashdot',  (0, (3, 1, 1, 1, 1, 1)))])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "hb = 1.05457182e-34\n",
    "c = 299792458\n",
    "G = 6.6743e-11\n",
    "kB = 1.380649e-23\n",
    "\n",
    "rho_Os = 22587.2\n",
    "rho_SiO2 = 2650"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 506.25x405 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "def_width,def_height = plt.rcParams[\"figure.figsize\"]\n",
    "def_height = 0.8*def_width\n",
    "\n",
    "fig = plt.figure(constrained_layout=True,dpi=150)\n",
    "ax = fig.add_gridspec(1,1).subplots()\n",
    "fig.set_size_inches(def_width,def_height)\n",
    "\n",
    "\n",
    "a0 = 1.2e-10\n",
    "R0 = np.logspace(-9,-3)     #10 nm to $10 um\n",
    "ax.set_xlim(1e-9,1e-3)\n",
    "\n",
    "rho_list = [rho_Os,rho_SiO2]\n",
    "c_list = ['black','red']\n",
    "ls_list = [ls_dict['solid'],ls_dict['ddash']]\n",
    "label_list = [r'Osmium, Os',r'Silica, SiO$_2$']\n",
    "\n",
    "\n",
    "def calc_LR0_min(R0,rho):\n",
    "    return ( np.sqrt(3)/(np.sqrt(2)-1) )*np.sqrt(pi*G*rho*R0/(a0))\n",
    "\n",
    "\n",
    "for i in range(len(rho_list)):\n",
    "    rho = rho_list[i]\n",
    "\n",
    "    LR0_min = calc_LR0_min(R0,rho)\n",
    "\n",
    "    ax.plot(R0,LR0_min,color=c_list[i],ls=ls_list[i],label=label_list[i])\n",
    "    ax.set_xscale('log')\n",
    "\n",
    "\n",
    "ax.set_ylim(0,4)\n",
    "ax.set_xlabel(r'$R_0$ (m)')\n",
    "ax.set_ylabel(r'$L/R_0 = \\sqrt{3} \\sqrt{ \\pi G \\rho_0 R_0 / a_0 } / (\\sqrt{2}-1)$')\n",
    "\n",
    "ax.fill_between(R0,0,2,color='lightgrey')\n",
    "\n",
    "\n",
    "#aspelmeyer papaer\n",
    "########################################################\n",
    "R0 = 75e-9\n",
    "LR0_min = calc_LR0_min(R0,rho_SiO2)\n",
    "ax.scatter(R0,LR0_min,c='red',label=r'Science \\textbf{367}, 892 (2020)',zorder=99)\n",
    "\n",
    "ax.grid()\n",
    "ax.legend(loc='upper left',fontsize=9.5)\n",
    "\n",
    "\n",
    "fig.savefig('MOND_LR0.pdf')"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "base",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.16"
  },
  "orig_nbformat": 4,
  "vscode": {
   "interpreter": {
    "hash": "5e98091521b021a0262d3b04f9be520719955d953c9d9013684c4a3003ebf5f6"
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figures/calc_hearbeat_plot.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "# python code for solving the TDSE using Cayley's operator\n",
    "# Copyright (C) 2022  Ankit Kumar\n",
    "# Email: akvyas1995@gmail.com\n",
    "#-----------------------------------------------------------------------\n",
    "#\n",
    "# This program is free software; you can redistribute it and/or\n",
    "# modify it under the terms of the GNU General Public License\n",
    "# as published by the Free Software Foundation; either version 2\n",
    "# of the License, or (at your option) any later version.\n",
    "#\n",
    "# This program is distributed in the hope that it will be useful,\n",
    "# but WITHOUT ANY WARRANTY; without even the implied warranty of\n",
    "# MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the\n",
    "# GNU General Public License for more details.\n",
    "#\n",
    "# You should have received a copy of the GNU General Public License\n",
    "# along with this program; if not, write to the Free Software\n",
    "# Foundation, Inc., 51 Franklin Street, Fifth Floor, Boston, MA  02110-1301, USA.\n",
    "#\n",
    "#-----------------------------------------------------------------------\n",
    "\n",
    "\n",
    "import numpy as np\n",
    "from math import pi\n",
    "import matplotlib.pyplot as plt\n",
    "from scipy.integrate import simps\n",
    "from scipy.sparse import spdiags\n",
    "from scipy.sparse.linalg import splu\n",
    "from findiff import FinDiff\n",
    "\n",
    "plt.style.use('vyason')\n",
    "def_width,def_height = plt.rcParams[\"figure.figsize\"]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "\n",
    "# 2nd order derivative (3pt central difference)\n",
    "#-----------------------------------------------------------------------\n",
    "def diff2(f,h,J):\n",
    "    d2f=(np.roll(f,-1)+np.roll(f,+1)-2*f)/h**2\n",
    "    d2f[0]=d2f[J-1]=0\n",
    "    return d2f\n",
    "\n",
    "# LU matrix on the left: tridiagonal case\n",
    "#-----------------------------------------------------------------------\n",
    "def lhs_lumatrix(J,dx,dt,V,hb,hb2m):\n",
    "    a = 1 + 1j*dt*(2*hb2m/dx**2 + V)/(2*hb)\n",
    "    b = (-1j*hb2m*dt/(2*hb*dx**2))*np.ones((J),float)\n",
    "    return splu(spdiags(np.array([b,a,b]),np.array([-1,0,+1]),J,J).tocsc())\n",
    "\n",
    "# zeta vector on the right: tridiagonal case\n",
    "#-----------------------------------------------------------------------\n",
    "def zeta(J,psi,dx,dt,V,hb,hb2m):\n",
    "    return psi - 1j*(dt/hb)*(-hb2m*diff2(psi,dx,J)+V*psi)/2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "\n",
    "hb = 1                                  #Planck's constant, hbar\n",
    "m =\t1                                   #mass of particle, m\n",
    "\n",
    "\n",
    "# defining the system for particle in a box\n",
    "#-----------------------------------------------------------------------\n",
    "\n",
    "xmin,xmax,dx = -10,+10,0.01             #x-limits of simulation box\n",
    "x = np.arange(xmin,xmax+dx,dx)          #defining the position grid\n",
    "J = len(x)                              #dimension of position grid\n",
    "\n",
    "V = np.zeros(J,float)                     #zero potential\n",
    "V[0],V[J-1] = np.tan(pi/2),np.tan(pi/2)             #infinite potential at the boundaries\n",
    "\n",
    "x0,p0,sig = 0,1,1                       #initial position,momentum, position spread\n",
    "\n",
    "psi = np.exp( -((x-x0)/(2*sig))**2 + 1j*p0*(x-x0) )/np.sqrt( sig*np.sqrt(2*pi) )\n",
    "\n",
    "tmax,dt,plot_steps = 1600,0.01,10        #time limit, time step, and interval b/w 2 successive plots\n",
    "\n",
    "d_dx = FinDiff(0, dx, 1, acc=4)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "\n",
    "# solving the TDSE\n",
    "#-----------------------------------------------------------------------\n",
    "\n",
    "hb2m = hb**2/(2*m)                                          #value of hbar^2/2m\n",
    "lhs_lu = lhs_lumatrix(J,dx,dt,V,hb,hb2m)\t                #LU decomposition for the LHS matrix\n",
    "\n",
    "ls_time = []\n",
    "ls_pos = []\n",
    "ls_mom = []\n",
    "\n",
    "t = 0\n",
    "ymax = 1.01*np.max(np.abs(psi)**2)\n",
    "while t < tmax:\n",
    "\n",
    "    pos = simps( x*np.abs(psi)**2 , dx=dx ) \n",
    "    mom = -1j*hb* simps( np.conj(psi)*d_dx(psi), dx=dx )\n",
    "    ls_time.append(t)\n",
    "    ls_pos.append(pos)\n",
    "    ls_mom.append(mom.real)\n",
    "\n",
    "    for j in range(plot_steps):                             #evolve plot_steps times\n",
    "        psi = lhs_lu.solve(zeta(J,psi,dx,dt,V,hb,hb2m))   \n",
    "    t = t + plot_steps*dt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1350x891 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = plt.figure(constrained_layout=True,dpi=200)\n",
    "fig.set_size_inches(2*def_width,2*def_height)\n",
    "ax = fig.add_gridspec(2,1).subplots(sharex=True)\n",
    "\n",
    "ax[0].plot(ls_time,ls_pos,c='black',lw=1)\n",
    "ax[1].plot(ls_time,ls_mom,c='black',lw=1)\n",
    "\n",
    "ax[1].set_xlabel(r'$t$')\n",
    "ax[0].set_ylabel(r'$\\ev{\\hat x}$')\n",
    "ax[1].set_ylabel(r'$\\ev{\\hat p}$')\n",
    "\n",
    "ax[0].set_xlim(0,tmax)\n",
    "ax[0].set_ylim(-7.5,+7.5)\n",
    "ax[1].set_ylim(-1.25,+1.25)\n",
    "\n",
    "ax[0].grid()\n",
    "ax[1].grid()\n",
    "\n",
    "fig.savefig('heartbeat_in_a_box.pdf')"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "base",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.16"
  },
  "orig_nbformat": 4
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figures/plot_BMV.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "#draw system\n",
    "############################################################################\n",
    "\n",
    "import numpy as np\n",
    "from math import pi\n",
    "import matplotlib.pyplot as plt\n",
    "from scipy.interpolate import interp1d\n",
    "\n",
    "plt.style.use('vyason')\n",
    "from collections import OrderedDict\n",
    "ls_dict = OrderedDict(\n",
    "            [('solid',     (0, ())),\n",
    "            ('ldot',      (0, (1, 10))),\n",
    "            ('dot',       (0, (1, 5))),\n",
    "            ('ddot',      (0, (1, 1))),\n",
    "            ('ldash',     (0, (5, 10))),\n",
    "            ('dash',      (0, (5, 5))),\n",
    "            ('ddash',     (0, (5, 1))),\n",
    "            ('ldashdot',  (0, (3, 10, 1, 10))),\n",
    "            ('dashdot',   (0, (3, 5, 1, 5))),\n",
    "            ('ddashdot',  (0, (3, 1, 1, 1))),\n",
    "            ('ldashdot',  (0, (3, 10, 1, 10, 1, 10))),\n",
    "            ('dashdot',   (0, (3, 5, 1, 5, 1, 5))),\n",
    "            ('ddashdot',  (0, (3, 1, 1, 1, 1, 1)))])\n",
    "\n",
    "script,tiny,small,normal,large,huge=5,6,7,8,9,10\n",
    "\n",
    "def_width,def_height = plt.rcParams[\"figure.figsize\"]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "25\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 742.5x445.5 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = plt.figure(constrained_layout=True,dpi=200)\n",
    "fig.set_size_inches(1.1*def_width,1.0*def_height)\n",
    "ax = fig.add_gridspec(1,1).subplots()\n",
    "ax.axis('off')\n",
    "    \n",
    "xmin,xmax,dx=-125,+100,0.1\n",
    "xmid = (xmax)\n",
    "x=np.arange(xmin,xmax+dx,dx)\n",
    "\n",
    "ymin,ymax=-25,+125\n",
    "ax.set_xlim(xmin,xmax)\n",
    "ax.set_ylim(ymin,ymax)\n",
    "\n",
    "ypart = 25\n",
    "\n",
    "y5 = ymax\n",
    "y4 = y5 - ypart\n",
    "y3 = y4 - ypart\n",
    "y2 = y3 - ypart\n",
    "y1 = y2 - ypart\n",
    "y0 = y1 - ypart\n",
    "print(y1)\n",
    "\n",
    "y31 = np.arange(y1,y3,dx)\n",
    "\n",
    "ax.scatter(-50,y0,c='black',zorder=99,s=10)\n",
    "ax.scatter(-50,y4,c='black',zorder=99,s=10)\n",
    "ax.scatter(+50,y4,c='black',zorder=99,s=10)\n",
    "ax.scatter(+50,y0,c='black',zorder=99,s=10)\n",
    "\n",
    "ax.plot(-75*np.ones(len(y31)),y31,'red',lw=1)\n",
    "ax.plot(-25*np.ones(len(y31)),y31,'blue',lw=1)\n",
    "ax.plot(+25*np.ones(len(y31)),y31,'red',lw=1)\n",
    "ax.plot(+75*np.ones(len(y31)),y31,'blue',lw=1)\n",
    "\n",
    "ax.axhline(y3,c='black',ls=':',lw=0.5)\n",
    "ax.axhline(y1,c='black',ls=':',lw=0.5)\n",
    "\n",
    "ax.annotate(r'$t=0$',(-125,y3+5),color='black',fontsize=large)\n",
    "ax.annotate(r'$t=\\tau$',(-125,y1-10),color='black',fontsize=large)\n",
    "\n",
    "\n",
    "ax.annotate('',xytext=(-50,y4),xy=(-75,y3),arrowprops=dict(arrowstyle='->',color='red'))\n",
    "ax.annotate('',xytext=(-50,y4),xy=(-25,y3),arrowprops=dict(arrowstyle='->',color='blue'))\n",
    "ax.annotate('',xytext=(-75,y1),xy=(-50,y0),arrowprops=dict(arrowstyle='->',color='red'))\n",
    "ax.annotate('',xytext=(-25,y1),xy=(-50,y0),arrowprops=dict(arrowstyle='->',color='blue'))\n",
    "\n",
    "ax.annotate('',xytext=(+50,y4),xy=(25,y3),arrowprops=dict(arrowstyle='->',color='red'))\n",
    "ax.annotate('',xytext=(+50,y4),xy=(75,y3),arrowprops=dict(arrowstyle='->',color='blue'))\n",
    "ax.annotate('',xytext=(25,y1),xy=(+50,y0),arrowprops=dict(arrowstyle='->',color='red'))\n",
    "ax.annotate('',xytext=(75,y1),xy=(+50,y0),arrowprops=dict(arrowstyle='->',color='blue'))\n",
    "\n",
    "\n",
    "ax.annotate('',xytext=(-50,y5-10),xy=(+50,y5-10),arrowprops=dict(arrowstyle='<->',color='black'))\n",
    "ax.annotate(r'$D$',(0-5,y5-5),color='black',fontsize=large)\n",
    "\n",
    "ax.annotate('',xytext=(-75,y0-15),xy=(-25,y0-15),arrowprops=dict(arrowstyle='<->',color='black'))\n",
    "ax.annotate(r'$d$',(-50-5,y0-25),color='black',fontsize=large)\n",
    "ax.annotate('',xytext=(+75,y0-15),xy=(+25,y0-15),arrowprops=dict(arrowstyle='<->',color='black'))\n",
    "ax.annotate(r'$d$',(+50-5,y0-25),color='black',fontsize=large)\n",
    "\n",
    "ax.annotate(r'$\\ket{L,\\uparrow}_1$',(-100,y2),color='red',fontsize=large)\n",
    "ax.annotate(r'$\\ket{R,\\downarrow}_1$',(-50,y2),color='blue',fontsize=large)\n",
    "\n",
    "ax.annotate(r'$\\ket{L,\\uparrow}_2$',(25+5,y2),color='red',fontsize=large)\n",
    "ax.annotate(r'$\\ket{R,\\downarrow}_2$',(75+5,y2),color='blue',fontsize=large)\n",
    "\n",
    "\n",
    "fig.savefig('BMV.pdf')"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "base",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.13"
  },
  "orig_nbformat": 4,
  "vscode": {
   "interpreter": {
    "hash": "53daeabb0bb0d9dd40b7c07489dbc462578135b63104e872e2635ab481e25f1a"
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figures/plot_GenerateCorrelations.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 40,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "from math import pi\n",
    "from scipy.interpolate import interp1d\n",
    "\n",
    "plt.style.use('vyason')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "metadata": {},
   "outputs": [],
   "source": [
    "def gauss(x,sig):\n",
    "    return np.exp(-x**2/sig**2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAUsAAADYCAYAAABiMsHHAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjcuMSwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/bCgiHAAAACXBIWXMAAA9hAAAPYQGoP6dpAAAcVElEQVR4nO3deXBV5f0G8OcmISRhF42SjSCYQEQEYXBBwAVQiiidal07re20U9ROUatWa7UtP207LS4ztdO6VEfrMloUO1pHjYIilKUsEvZAwhqECCSASchyz++P77xzbkLuzbn3nnPeszyfGebc0nDva/LN8573nPd9T8QwDANERJRQhu4GEBH5AcOSiMgChiURkQUMSyIiCxiWREQWMCyJiCxgWBIRWcCwJCKygGFJRGQBw5KIyAKGJRGRBQxLIiILGJZERBYwLImILGBYEhFZwLAkIrKAYUlEZAHDkojIAoYlEZEFDEsiIgsYlkREFjAsiYgsYFgSEVnAsCQisoBhSURkAcOSiMgChiURkQUMSyIiCxiWREQWMCyJiCxgWBIRWcCwJCKygGFJRGQBw5KIyAKGJRGRBQxLIiILGJZERBYwLImILGBYEhFZwLAkIrKAYek3ixcDs2YBHR26W0Ipuvtu4M9/1t0KShbD0g4nTwIvvAD86lfA6tXOftahQ8BHHwHXXw9Eo85+Ftnu4YeBZ58Famqc/ZwdO4Df/AZ44gmgsdHZzwqLiGEYhu5G+FpLC3DVVcDnn7v7uQMGAAsXAlde6e7nUsoOHAAqKoCGBnc/d/hwYOlSYMgQdz83aHhmma5HH5Wg7N8fuOIK+btevYBNmwDDsP/PG28A2dnAnDnm55EvDBkiZ5Z9+gBz5zpTHkePAgUF8nkTJgBFRcDOncDtt8v/T6ljWKajthZYsEBev/IKUFkp1xPb2oAHH3TmMwsLgRtvBF58EYhEnPkMcsy99wK//CUwerQz7//HPwJ1dcA55wCffQZ8/DHQuzfw4Ydy9YZSx2F4Ou66C3jmGWD6dLMSt20DRo2SbnzjRuDcc/W2kUKjsREoKQGOHQMWLQKuu07+ft484OmngcsvBz79VGcL/Y1nlqlqbgZeflleP/CA+ffl5TJEBoDnnnO9WRReb74pQTlyJDB7tvn399wDZGbKRIpt2/S1z+8Ylql67z3g+HFg6FDpsmP96EdyfP11oL3d/bZRKL36qhxvvx3IiPnNLikBZszo/DWUPIZlql57TY4339y5MgGpzDPOkGk+ixe73zYKnX37zAkZN9106v//ve/J8Y033GtT0DAsU9HSIlfMge4rs1cv4Npr5fX777vXLgqt996Ty+STJsmZZFfXXCNlWV0tfyh5DMtUfPGFXLMsKADGjOn+a2bNkiPDklyg+u6ZM7v///v1A6ZMkdcsydQwLFOhKnPGjPjTd6ZNk658xw5g+3b32kah09Zm3uW+6qr4X8f+Oz0My1SoaULqqnl3+vWTMRHA65bkqFWr5C744MHAuHHxv04F6RdfyApdSg7DMlmHDgEbNsgZ5bRpib9WjXuWLnW+XRRalZVynDZNpgjFM2oUcPrpcsl9zRp32hYkDMtkLV8ux4oKueOdyOTJcmRYkoOWLZPj1KmJvy4SAS69VF6zJJPHsEzWf/8rx4sv7vlrL74YyMoC9uwBdu92tl0UStEosHKlvLZSkhzspI5hmawVK+RopTL79AEuuEBeszrJAVu2yPXKPn2srTdXg51ly7jDX7IYlsloazP3q7QSloA57lEhS2QjNdCZOFEGMT0ZOxbIy5Nt4rZudbJlwcOwTMaGDTK/cuBAWQNuxYQJcuQVdXJAMleFAAlUdcecJZkchmUyVGVeeOGpSxzjGT9ejuvXc5042U6V5EUXWf83qiQZlslhWCbjf/+T44UXWv83I0bInMuWFmDzZmfaRaF04oQ5lE6mJBmWqWFYJuPLL+WYaOZvVxkZrE5yRFWVrAcvKADy863/O3VlaO1aPvcuGQxLq1pb5VERgFwlT4YKS3VmSmSD9evlmGw5lpfL3fOmJu5vmQyGpVVbt8rd8AEDZA/LZPDMkhygwvL885P7d5mZZsCy/7aOYWlVbGUm++wbFZZffslxD9lGXRVK9swSMEty3TrbmhN4DEur0qnM4cOB3Fy5yeP0A6MpFDo6ZCYbkFpJqp0FN260rUmBx7C0KtUxDyDjnooKeV1VZVuTKLyqq2XKb16e9MXJUqt9WI7WMSytMIz0ziwB4Lzz5MiunGygynHMmMQ7DcWjHjp68CBQX29fu4KMYWnF/v3A4cOy/EGdISaLXTnZKNU74UrfvsCwYfJaTfKgxBiWVqhqKisDcnJSew8VljyzJBuoklQDllSof8v+2xqGpRVq5c2oUam/h6rM6mq50UOUBjtKkv13chiWVmzZIsdUh+AAMGQIMGiQ3Mbkdi+UhuZmoLZWXqdTkryMnhyGpRV2dOORCK9bki22b5e9KAcNSm6ZY1exZ5aGYU/bgoxh2RPDMM8s0wlLgBeJyBax5Zjs+ohYZWXyANJjx2Qzf0qMYdmT+nrgyBGpSqt7WMajxkwchlMa7LgqBADZ2cA558hrlmTPGJY9UUPwYcNkFU46VNhy9wJKgx1XhRSWpHUMy57YNQQHgJEj5bhzp+xiRJQCJ0qSZ5Y9Y1j2xK4xDwAUFsreWB0dXCNOKWlvlxs8gD0lyTNL6xiWPbFzzBN73ZNdOaVg507ZKTAvDyguTv/9eGZpHcOyJ3aeWQLsyiktsUNwq4+BSkSVY10dcPx4+u8XZAzLRBobpYoAswtOF7tySoOdAx1AHlR65pnymv13YgzLRFSgFRTIDul24JklpUGVpF1hCbAkrWJYJqKupKc7vzJW7Jkll01QkpwuSYqPYZlIdbUc1cxdO6j3OnoU+Ppr+96XQsGJkuSZpTUMy0RUZY4YYd975uWZDzxjV05JOHJE/gCp7Y4eD88srWFYJuJENw6wK6eUqHIsKJDpunZR5VhdLRt0UPcYlvEYhnNhqbpyhiUlwalyLC2VdeItLdxQIxGGZTz19bIdSyRi75gH4JklpcSpsMzMNN+TJRkfwzKeHTvkWFyc+qMk4lGVqT6DyAJVLnaHZex7siTjY1jG41Q3Dpg3jHbulHXiRBa4UZIMy/gYlvE4cSdcKS6WXVdbW4F9++x/fwqc2EvoTpSkek/1GXQqhmU8TnbjWVnA2WfLa3blZMHhw0BDg7y2+xI6wGG4FQzLeJwMS4BdOSVFlUlRkUzVtZsqx5oa2QaOTsWw7I6T04YUduWUBKfLsagI6N1btn/bu9eZz/A7hmV3Dh0CTpyQPbDUcNluPLOkJDh5JxyQUlfDe5Zk9xiW3VHVUlIi3a0TeGZJSXD6zBLgHfGeMCy74+RtRyV2+hDXmFEP3ChJ9t+JMSy740Y3XlIid8VPnuT0IUrIjUvoAK8M9YRh2R03KpPTh8giJ1fexuIwPDGGZXfcCEuAXTlZosrDiZW3sVS519RwYVl3GJZdGYbztx4VXiQiC9wqx6Ii2X2otZXTh7rDsOzqq6+Ab76RuRTDhjn7WRz3kAVuDXQyM81hPkvyVAzLrlRlDh0q3ayTVPVzGE4JuHEnXOGVofgYll251Y0DnD5ElugoSZ5Znoph2ZWblTl0qNwVb2kB9u93/vPId9yaNqRwsBMfw7IrNyszK8u8LsqunLpx8KDzK29j8cwyPoZlV27delR4kYgSUOXo5MrbWKrsuS/1qRiWsdycNqRw+hAl4OZAB+C+1IkwLGPV1QFNTTKHorTUnc/kuIcScPNOOCClz4Vl3WNYxlLVUVoq3asbeEWdEnB7oBP7WSzJzhiWsdwe8wCdzyw5fYi60FmSDMvOGJaxVDfu1pgHkLNYNX2ors69zyXPi72E7mZJ8jJ69xiWsXRUZlaWeX2UXTnFiN2w3+mVt7F4Ztk9hmUsJ8Y8J0/2/DW6LxJZaWOI6fr2JLNhv51t5PSh7jEsFafGPMXFwFtvJf4a3eOeiROB+fP1fLbHvf02UFCg57OtluPatcDgwcCRI/Z8bkmJufsQpw+ZsnQ3wDMOHDCnDTU1AZs22fO+OTnAXXfJ80tnzer+a1RYrllj3+cm4+RJ4KmngL59gbvvdv/zPeqDD4C5c4HcXD0/luXL5ZgoLDdtAq69Vspr82Zg0CB7PruwEKitlbPboUPteU+/Y1gqqhvv6ADGjbP3vTMzgb/+NX5Yqt+GTz8FRo+297OT8fzzDMsYf/+7nK21t+v9sSS6KvTaa9LGSASYPNn+z66uBqZNs/99/YjDcEWF5YwZMiS368/gwcDYsYmH4uq3ISdHwtrOz7fyp7xcNjL89FPHv81+8vrr0m8OGuT+j8QwgAsukHYkOrOcP19KFpDHT9j12arP5E0eE8NScWpC29y5wOLFMk6KR/fuQz/8IbBkCXDmme5/tofl5sqPbu5c9z87drehRGGZkQEsXAjMmwf06WPf5+u+jO5FDEvFqWlD8+cD/fol/prYh5fp6Mrvv1+eKUCn6NMHeOwx9z+3vh44flyG1z3tNpSZKW3MzbXv83VP0PAihqWiY11ZLE5uoxiqHJ1+SFk8qhz58DITwxKwPuZxErtyiqG7HIuLzelDe/boaYPXMCwB2WHVrYeUxcOLRBRD90CHDy87FcMSMKvBjYeUxcMzS4qhY+VtVyzJzhiWgP4xT+xn8+FlBG+VJMNSMCwBb3TjJSWyh+bJk1xjFnI6NuzvDq8MdcawBPRsGtiV7ulD5Blffw00NsprNx5SFg+H4Z0xLAFvnFkCrE4C0HnakJ1zJ5OlyrGmRpZ8hh3D0itjHoAXiQiAd/ruoiLZGq6tjdOHAIal7LCqlkromjak8CIRwRs3dwCZScfpQyaGpdsPZk6Ew3CCdwY6sW1gSTIsvVmZ3KI61LwyDAcYlrEYll4Z8wCd15jt3au7NaSBF1bexuJldBPD0kuVySfch97hw0BDg7xW1wt14mV0E8Ny2zY5lpfrbYfCcU+oqXIsLk68BapbOH3IFO6wjEaB7dvlNcOSPMBrfXdhoWwR194O7N6tuzV6hTss9+0DmptlmaHuaUOKuhzAcU8oeS0sOX3IFO6wVJU5fLgsN/QCnlmGmtfCEmBJKgxLwJuVyS2qQ8nLJcmwDDMvVqZ6jkBrK7Brl+7WkIva22WKLQCMHKm3LbHKyuSofl3CimEJeCssMzLM6ty6VW9byFW1tbIOOzfXW8+PU8Ed9nIMd1iqn76XwhIARo2S45YtettBrlLlWFYmfaZXqHLcvVuevhJWHvqRuOybb8xVMl4LS3bloeTFgQ4ADB4MnH66vFYz7cIovGGprlafdppZCV6hwpJnlqHi1bAEWJJAmMPSy5UZOww3DL1tIdf4oSTDPNhhWHqxMsvKZH/No0flGQMUCl4uSV4ZYlh6szJzc4HSUnkd5nFPiDQ0yD7UgDkZwkt4z5Fh6a0JbbHYlYeKKschQ4D+/fW2pTuqHLdvD+9aiXCGZTTq7TNLgF15yKgfs1f77qFDzbUStbW6W6NHOMNyzx7gxAnZQMML+1h2h2eWobJpkxzPPVdvO+LJyDDPK8JakuEMS1WZ5eUSmF7EuRqh4vWwBFiS4Q5LL1dm7LKJpia9bSHH+akkeWYZJn6ozNNPl6UTQLiXTYTA8ePmc7m9XJJhvzLEsPQy1ZWr9lIgbd4sx7POkgVlXhVbjmFcKxG+sIxGzYsuXg/L0aPlWFWltx3kKL/03eXl8ky9xkZ5yEDYhC8sd+2Sa4DZ2d54fF4i550nR4ZloPklLHv3Nu+Ih7EkwxeWqjJHjfLOoyTiYViGgipJNZDwsjCXZPjCcuNGOXq9GwfM3569e82HSVPg+KkkGZZh4pcxDwAMGmRuma1+oyhQGhqA/fvldUWF1qZYwrAMEz+FJRDu6gwBdSe8sBAYOFBrUyxR5bhlizwCI0zCFZbt7eYkMYYleYCfhuCArBHv21eCMmzTf8MVltu2AS0t8tM++2zdrbFmzBg5MiwDaf16OZ5/vtZmWJaREd7+O1xhGVuZXnoiVCKxlRnGmcABp0py3DitzUiKKskNG/S2w20+SQybqMocO1ZnK5IzcqRMcQrrTOAA6+gwA8dPJckzyzBYt06OfurGs7PDPRM4wHbskIeM5uZ6c3f0eBiWQWcY/jyzBMwLWirsKRBUOY4ZI8sI/UJdRt+9GzhyRG9b3BSesNy3Dzh8WKrSL7celfHj5bhmjd52kK1U3+e3vnvQIPP+6Nq1etvipvCEperGKypkf3w/YVgGkh9v7ihhLMnwhaXfunHA/G3asweor9fbFrKNn0uSYRlkfry5o/Tvb94BCFN1BtiBA8DBg53nLfoJwzLI1E/Vj904AEyYIMcwVWeAqWt95eVAXp7etqRChWVNDXD0qN62uCUcYfnVVzKEjUTMn7LfhLErD7CVK+U4caLedqQq9iZPWEoyHGG5apUcKyq8+QR7KxiWgaLC8sIL9bYjHWEryXCEZRAqkzd5AiMaNftvP5ckwzKIghCW/fubK3nUbxr5UnW17GOZk+PPmzuKuowelnIMflhGo8Dq1fLaz2EJAJdcIsfly/W2g9KiwmX8eKBXL71tScfEiXI3f/ducwPjIAt+WG7dChw7Jrcc/bZyp6tJk+S4bJnedlBagjDQAYB+/cyVuGHov4Mflqoyx4/3/gPKeqLOLFetCt821QHi9zvhsVRJhqH/Dn5YfvGFHC++WG877FBeDpx2GtDcbC7/IF85ccJcHxGEklSDHZ5ZBsFnn8lx6lS97bBDRob5GxaGrjyAli+XfSxLS4GSEt2tSZ86s1y3Dmhq0tsWpwU7LPfvB3bulJBRXaDf8bqlrwWp7wYk8AsL5fFWQb8rHuyw/PxzOY4dCwwYoLUptlFhuXQpHzPhQyosp0zR2w67RCKdSzLIgh2WQevGAbkrkJsruzCo56iSLzQ1mWdfQSrJyy+X4yef6G2H0xiWfpOTA0yeLK+DXp0Bs2KFTGIoLPTPw0WtmDZNjsuXy2Mygiq4YfnVVzLHMhIxwyUorrxSjpWVettBSVmyRI5Tp0pZBsXw4XLtsq3NnHwSRMENy48+kuO4cTLdJkhUV75kiVxZJ1/48EM5qr4uKCIRsySD3H8HNyw/+ECOM2fqbYcTxo6VDuD4cXMpJ3lafb35o7r6ar1tcQLD0q86OswzyyCGZUYGcMUV8lr9d5KnffyxTF4YMwYoKNDdGvupcly/Xu49BlEww3L1anlG58CB/l+AG4/qBP79b73tIEuCPNABgDPPBC64QF6/957etjglmGGpKnP6dP+vB49n9mw5w1y7Fti7V3drKIGODvN6ZRCH4MqcOXJ8912tzXBMMMPy7bfleM01etvhpDPOMNeaBbU6A2LZMrlmOXCg+SMLouuuk+PHHwdzClHwwnLrVmDjRtkocPZs3a1xVtC78oD417/kOGcOkJ2ttSmOOu88YNgwoKVFAjNogheWCxfKcdo0eapSkKmufMmS8Dxiz2eiUbMkv/MdvW1xWiRiluQ77+htixOCF5aqG++pMj/7zP+37UaMkNur7e3mf7dXtbebl0ds8uGHQGOjrW9pu5Urgbo62Sh3+nTdrUlPc3PPN2/Ur90778jXB0mwwrKqSuYuZGWZXVw88+fLDgCHD7vSNMfcdpscX35Zbzt60twM3Hwz8MADtrzdK68A114rV1287JVX5HjddUDv3nrbko6TJ2Ww9vOfJ/66Sy6R7eeOHw/e1aGIYQRo65p77gGefFI2msjPT/y1u3fLsaIC2LAByMx0vn1OqKsDiotlvFdQ4N2HurS2ym9QVhbw61/LzypFlZXALbfITQTD6PlHrUs0KrsERqPSZj+v3Jk5U7YiaGsDhg5N/LUNDXLGf/XV5sSUIAjOvJrWVrMbv/pqWbCayPPPy7bV+fn+XqhbUCDbvnzyiVSxV/ftbG4G3nhDvtelpWm9VX6+ZG5mpgTQiBH2NNFumzfLrK6SEnNnHr8qKZEz47w84IYbEn/t0aPACy/Ieom6ugBNwjeC4q23DAMwjCFDDKOtreevnz7dMCZONIyWFufb5rTXXpP/9rPOMoyTJ3W3pnvHjhlGVpZhvPSSLW+3bJlh5OQYxooVtrydIy67TH4sv/2t7pakLxo1jJtvNoyzz7b29ZMmyX/7I4842y43BWcYPmmS7BH10EPAY4/1/PW7dsmyg9xcx5vmuNZWOVs7cAD45z+BW2/V3aJTGQawbRswcqRtb7lzp1yB8OJ0nHXrZEVLZiZQUxOMR0hEo8D27dZ+hG++Cdx4o4wC9uzx9/VaJRg3eJYvlz/Z2cBdd1n7N6WlwQhKQP6777hDXj/9tDd3UI9EbA1KQK60eDEoAWDBAjl+97vBCEpAFoxZ/RF++9tAURFw6JBcfQmCYITln/4kx9tuA4YM0dsWXX7yE+m+V68O5oxgH9m92wyIX/xCb1t06dULuPNOef373wdjJ0H/h+WqVcCiRXLmcu+9ulujT34+MHeuvH74YW+eXYbEo4/KevArrzQ3lwijO+4ABg+Wqy+vvqq7Nenzd1gaBnD//fL6+9+XaUBh9uCDcrty9WrpQMh1GzaYU14ff1xvW3Tr39+cVvub38gySD/zd1guXCgrcXJygN/9Tndr9MvPB+bNk9fz5snUKHKNYci33TDkWuXEibpbpN+dd8rUoV27ZDjuZ/4Ny6+/Ni+K3Hef3BYlmQ0wdKjcgnz0Ud2tCZVnnwUWL5b7hn4PBrvk5ck9R0C+J35+IKk/pw4ZBnD99bLW+NxzgTVrgjE3wS4ffAB861tyHfc//wn2JooesX07MH68nMw/+aR5gk/y6zp7NvD++7Iz0YoVEqJ+488zy8cfl6Ds1Qt46SUGZVczZwI//alU6a23ArW1ulsUaI2Nsvb7xAlgyhTgZz/T3SJviUTkrDs/X7ZvUKXpN/4Ly+efl7u9APDMM8CECXrb41VPPimnOkeOyA4IdXW6WxRIJ06YG3oUFclkbL9uM+CkggKZTpWRIauS77vPf4Hpn7A0DAmAH/9Y/vfdd5uv6VQ5OfJ8nuHDZQnJ5MnAli26WxUohw7JFY7PP5c7v4sWyaIw6t7llwPPPSevFyyQWw5tbXrblBS9qy0tqq83jJtuksWmgGHMmyeLValntbWGMWyYfN/69zeMF1/k984GlZWGUVQk39YBAwxj5UrdLfKPv/zFMCIR+d5NnmwY1dW6W2SNt8Py2DHDWLDAME47Tb6zmZmG8dRT/GVP1qFDhnHppWZnM3WqYSxZwu9jCr780jBuuMH8VpaXG8bmzbpb5T+LFhlGnz7yPczNNYz77zeMgwd1tyox790NP3xYnvD0zjtyE+fYMfn7888H/vY34KKL9LbPr9rbgSeeAB55RHZyBWQmwS23ADNmAGPHBvdJmGmIRuV6ZGWlXI9ctkz+PiNDhpH/938yBKfk1dbKlbRPPpH/nZ0NzJolE10uu8x7W7ulH5atrfLL19Ehv5AdHYn/tLbK7cOGBvlz9Kgspq2pkXVR1dWd37+sTK4G/+AH/GW2w549wB/+APzjH2ZoAkDfvsCoUbJTQmmp3LrMz5fnGOXmdv6TnS1pEYnIsbs/eXlydJlhyKbAPZVhbLk2NZkb1jY0yLXInTulJKuq5O+UjAz5ZX7oIem/KT2GIVOK5s+XlcuxioulJMvKJDjz8+Whpv36dS7HnBy5qRavFDMyJDrS3Tcn/bCcO1fO+OxUXi53cG+8UbZe0/BLF3iNjfLcnnffBZYu7ZwIdqiqAkaPtvc9LYhG7b8bnZcnq3HmzJGgLCy09/1JVFXJGvLKStniLhq1772nTJHFfunw3jCciMiD/h9rdP1lWaZ9mwAAAABJRU5ErkJggg==",
      "text/plain": [
       "<Figure size 337.5x222.75 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "xlim = 2\n",
    "\n",
    "x2_cent = xlim/2\n",
    "x1_cent = -x2_cent\n",
    "\n",
    "sig = 0.25\n",
    "dx = sig/100\n",
    "\n",
    "gap = xlim/10\n",
    "\n",
    "x = np.arange(-xlim,xlim+dx,dx)\n",
    "x1 = np.arange(-xlim+gap,0+dx-gap,dx)\n",
    "x2 = np.arange(0+gap,xlim+dx-gap,dx)\n",
    "\n",
    "gaussian_1 = gauss(x1-x1_cent,sig)\n",
    "gaussian_2 = gauss(x2-x2_cent,sig)\n",
    "gaussian_1_int = interp1d(x1,gaussian_1,kind='linear')\n",
    "gaussian_2_int = interp1d(x2,gaussian_2,kind='linear')\n",
    "\n",
    "####################################################\n",
    "fig,ax = plt.subplots(1,1,constrained_layout=True)\n",
    "\n",
    "ax.plot(x1,gaussian_1,c='red',lw=1.5)\n",
    "ax.plot(x2,gaussian_2,c='blue',lw=1.5)\n",
    "\n",
    "ax.axis('off')\n",
    "\n",
    "ymax = 1.25*np.max(gaussian_1)\n",
    "ax.set_xlim(-xlim,xlim)\n",
    "ax.set_ylim(0,ymax)\n",
    "\n",
    "fig.savefig('GenerateCorrelations_1.pdf')\n",
    "\n",
    "\n",
    "\n",
    "####################################################\n",
    "markings = sig * np.array( [-1.5,-0.75,0,0.75,1.50], float)\n",
    "disps = sig* np.array( [2.00,1.50,1.25,1.00,0.50], float)\n",
    "pos1 = x1_cent - markings\n",
    "pos2 = x2_cent + markings\n",
    "disp1 = disps\n",
    "disp2 = -disps\n",
    "\n",
    "for i in range(len(markings)):\n",
    "    ax.arrow(pos1[i],gaussian_1_int(pos1[i]),disp1[i],0,head_width=sig/10, head_length=sig/10, lw=0.5, color='red')\n",
    "    ax.arrow(pos2[i],gaussian_2_int(pos2[i]),disp2[i],0,head_width=sig/10, head_length=sig/10, lw=0.5, color='blue')\n",
    "\n",
    "############################################\n",
    "####################################################\n",
    "pos1 = x1_cent + 1.25*sig\n",
    "pos2 = x2_cent - 1.25*sig\n",
    "\n",
    "\n",
    "fig.savefig('GenerateCorrelations_2.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "metadata": {},
   "outputs": [
    {
     "ename": "TypeError",
     "evalue": "'float' object is not subscriptable",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mTypeError\u001b[0m                                 Traceback (most recent call last)",
      "Cell \u001b[0;32mIn[43], line 6\u001b[0m\n\u001b[1;32m      4\u001b[0m \u001b[39m####################################################\u001b[39;00m\n\u001b[1;32m      5\u001b[0m J \u001b[39m=\u001b[39m \u001b[39mlen\u001b[39m(markings)\n\u001b[0;32m----> 6\u001b[0m ax\u001b[39m.\u001b[39marrow(pos1[J\u001b[39m-\u001b[39;49m\u001b[39m1\u001b[39;49m],gaussian_1_int(pos1[J\u001b[39m-\u001b[39m\u001b[39m1\u001b[39m]),disp1[J\u001b[39m-\u001b[39m\u001b[39m1\u001b[39m],\u001b[39m0\u001b[39m,head_width\u001b[39m=\u001b[39msig\u001b[39m/\u001b[39m\u001b[39m10\u001b[39m, head_length\u001b[39m=\u001b[39msig\u001b[39m/\u001b[39m\u001b[39m10\u001b[39m, lw\u001b[39m=\u001b[39m\u001b[39m0.5\u001b[39m, color\u001b[39m=\u001b[39m\u001b[39m'\u001b[39m\u001b[39mred\u001b[39m\u001b[39m'\u001b[39m)\n\u001b[1;32m      7\u001b[0m ax\u001b[39m.\u001b[39marrow(pos2[J\u001b[39m-\u001b[39m\u001b[39m1\u001b[39m],gaussian_2_int(pos2[J\u001b[39m-\u001b[39m\u001b[39m1\u001b[39m]),disp2[J\u001b[39m-\u001b[39m\u001b[39m1\u001b[39m],\u001b[39m0\u001b[39m,head_width\u001b[39m=\u001b[39msig\u001b[39m/\u001b[39m\u001b[39m10\u001b[39m, head_length\u001b[39m=\u001b[39msig\u001b[39m/\u001b[39m\u001b[39m10\u001b[39m, lw\u001b[39m=\u001b[39m\u001b[39m0.5\u001b[39m, color\u001b[39m=\u001b[39m\u001b[39m'\u001b[39m\u001b[39mblue\u001b[39m\u001b[39m'\u001b[39m)\n\u001b[1;32m     10\u001b[0m ax\u001b[39m.\u001b[39mplot(x1,gaussian_1,c\u001b[39m=\u001b[39m\u001b[39m'\u001b[39m\u001b[39mred\u001b[39m\u001b[39m'\u001b[39m,ls\u001b[39m=\u001b[39m\u001b[39m'\u001b[39m\u001b[39m--\u001b[39m\u001b[39m'\u001b[39m,lw\u001b[39m=\u001b[39m\u001b[39m1\u001b[39m)\n",
      "\u001b[0;31mTypeError\u001b[0m: 'float' object is not subscriptable"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAfAAAAFECAYAAADY92yFAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjcuMSwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/bCgiHAAAACXBIWXMAABcSAAAXEgFnn9JSAAAaC0lEQVR4nO3dz27a6B7G8Yf0z2Y2DijS2cziOKtOF5WguQNzB/b0CgJ3ECsaRedIsxiRO4BcQQt3gHMF/FE3VVZmM6o0Uk5SL051pFQdzqJjBgdCILZTXvh+JBZj8C/uGyYPfrHfX2E8Ho8FAACMsvO9DwAAAKzu6e0Nw+FQnudpMBjIsqyVivm+L0kqlUoKw1C+78u27UwOFAAA/O2pJEVRpMPDQxWLRfX7fY1Go5ULVSoVHR8fy3VdxTUrlYq63S4hDgBAxnYkybIstdttNZtNvXnzZuUirVZLURRNwjuu6bqu6vV6dkcLAAAkZfQdeLvdVrlcntl+cHCgIAgURVEWPwYAAPwlkwAPgkDFYnFmezx1HgRBFj8GAAD8ZeYitlUtc3Z9fX1972v+8Y9/6PPnz/rxxx9nnisUCg85NAAA1srtO7d///13/fDDD/rjjz9WrpX6DDwO50VXrC8T8p8/f9bnz591cXEx87i8vEx7mJnU2IS6edY2rW6etU2rm2dt0+rmWdu0unnWNq1uFrUvLy9n8u2///2v/vOf/+jr168r10t9Br6Mq6ure1/z448/6uLiQp8/f9azZ88Sz+3s7OjJkycP/vlfvnzR8+fP9fHjx5naaZhWN8/aptXNs7ZpdfOsbVrdPGubVjfP2qbVzar2169f9eeffya2vXr1ShcXF/rzzz9XzrnUAT7vu+9YfHZeKpWWrvfs2bPMBx4AgO/tyZMnqU5Gb0s9hR5Pnc+bJo+3fe/7wHd2dvSvf/1LOzvZLjxnWt08mTgWpo2ziWNh2hhL5o0FY5x/3bxrP1Th9lrop6en8n1fnz59Wnoltmq1KknqdruJ7a1WS/V6falaP/30ky4uLnRzc8MZeI7iaSDGOT+Mcf4Y48fBOOcvTfZl8lHC8zz1+/2Z7YPBQOVyeeUlWQEAwGIzAR5fcDbv1q8oilQoFFSpVBLba7WaisWiOp1O4rXv3r3T2dnZUgdSKBS0t7e3VtMTm2gdp4E2DWOcP8b4cTDO+UuTfZMpdM/zJGmyclq5XJZt26pWq6rVapMd9vf35TiOms1molAURfJ9X5ZlqVQqqdfr6fj4eO4KbfO8fPlSkvThw4eV/xEAAJgoTfbNfAf+vRDgAIBtkyb7mBcBAMBABDgAAAYiwAEAMBABDgCAgQhwAAAM9CjNTFbx5csXSekbmAAAsK7ixibj8fjBLbPX6gz88vJSz58/1/Pnz/Xrr79+78MBACAXv/76q54/f56qZfba3Qf+/v17SZyBAwA2V3wG/urVKxUKhQfdB752U+gsmA8A2HRxa9GHTp9LazaFDgAAlkOAAwBgIAIcAAADEeAAABiIAAcAwEAEOAAABiLAAQAwEAEOAICBCHAAAAxEgAMAYKC1W0qVbmQAgE1HNzIAAAxENzIAAAxENzIAAAxENzIAALYUAQ4AgIEIcAAADESAAwBgIAIcAAADEeAAABiIAAcAwEAEOAAABiLAAQAwEAEOAICB1m4pVbqRAQA2Hd3IAAAwEN3IAAAwEN3IAAAwEN3IAADYUgQ4AAAGIsABADAQAQ4AgIEIcAAADESAAwBgoJnbyHzflySVSiWFYSjf92Xb9lLFoijSb7/9lvhvz/PkOE5GhwsAAKRbAV6pVHR8fCzXdSV9C+BKpaJut7tUiPu+r2azmdjmeZ6iKJrUBAAA6U2m0Fut1kzQWpYl13VVr9fvLdRqtVSpVGa2n52dJc7KAQBAepMAb7fbKpfLMy84ODhQEASKomhhoTAM1e12Mz9AAAAwaxLgQRCoWCzOvCCeOg+CYGGhg4MDdTodVavVRNj7vr/UGTwAAFjeU0n3nl1L0vX19cLnXdeV67rqdDra3d1Vo9FQGIaqVqsrff8dtxOdRmMTAIDp4gYm01K3E43D2bKsO1+4TMi3223VajVJ3868gyCYOy1/l+l2otMPWosCAEwXtxCdfqRpJ7r0feBXV1f3vqbT6ciyLIVhKMdxNBqNtL+/r06ns9TP2Nvb083Nzczj5ORk2cMEAGAtnZyczOTbixcvtLe396B6O5Lmfvcdi8/OS6XSwkKtVkvdbleNRkO2bavb7ardbkuSDg8PlzqDl761E739YPocAGC6J0+ezORb6nai8dT5vJCNt913H7jv+2o0GoltrusqDENFUXTvRXAAAGB5kyn0eMr7tvgMfNFqalEUKYqiud+h27Yt13XvvQgOAAAsbxLgnuep3+/PvGAwGKhcLi+8wM2yLFmWNfcDgPQt4FlOFQCA7EwCvFarqVgsJi44i6JI796909nZWWJboVCYWXWt3W5Plk2d1mq1VK1Wl15PHQAA3C+xFvpgMJDv++r1eiqVSur1ejo/P0/cCmZZlmzb1uvXrxOFHMfR2dmZDg8PExfF0cwEAIDsFcbj8fh7H4QkvXz5UpL04cOH73wkAAA8jjTZRz9wAAAMRIADAGAgAhwAAAMR4AAAGOjp/S95XHE3MjqQAQA2VdyZLHU3snUx3Y2MDmQAgE0VdyZL041s7W4je//+vSTOwAEAmys+A3/16pUKhcKDbiNbuyn0Z8+efe9DAAAgV0+ePNGTJ0/SdyMDAABmIcABADAQAQ4AgIEIcAAADESAAwBgIAIcAAADEeAAABiIAAcAwEAEOAAABiLAAQAwEAEOAICB1m4tdNqJAgA2He1EAQAwEO1EAQAwEO1EAQAwEO1EAQDYUgQ4AAAGIsABADAQAQ4AgIEIcAAADESAAwBgIAIcAAADEeAAABiIAAcAwEAEOAAABlq7pVTpRgYA2HR0IwMAwEB0IwMAwEB0IwMAwEB0IwMAYEsR4AAAGIgABwDAQAQ4AAAGIsABADDQzFXovu9LkkqlksIwlO/7sm17paJxjdibN29ULpdTHCYAAJiWCPBKpaLj42O5ritJiqJIlUpF3W53qRAfjUbyPE+NRkOO40iSPM+T53kKwzCHwwcAYDtNptBbrZaiKJqEtyRZliXXdVWv15cq5nme3rx5Mwlv6duHgFXP4AEAwGKTM/B2uz13mvvg4ECnp6eKokiWZd1ZqNPpaDgc6vz8PLG92+1md7QAAEDS1Bl4EAQqFoszL4jPnoMgWFio2WzKsqyFIQ8AALLxVPo2zX2f6+vrhc/3+33Ztq3hcKi3b99OLoLzPC8xpQ4AANJ7Kv0dzovOnu8L+fj5fr+vRqMx2b67u6uzs7PEd+uLxO1Ep9HYBABguriBybRHaSd6dXV153NxeA+HQ9VqtcRzP//8sw4PD5c6y59uJzr9oLUoAMB0cQvR6UeadqI7kuZ+9x2Lz85LpdK9xeZdbV6pVBRFkfr9/r377+3t6ebmZuZxcnJy774AAKyzk5OTmXx78eKF9vb2HlTvqfT31Pm8s+R426JbweL9F03Bj0ajpQ6IdqIAgE0UtxCdlkk7Ucdx5oZsfAZ+34VojuMsnCbnXnAAALIzCXDP8+ZOcw8GA5XL5XtvD6vX63M/AAwGA1mWxZXoAABkaBLgtVpNxWJRnU5n8mQURXr37p3Ozs4S2wqFgiqVSqKQ67pyHCexDvq8/QEAQHqJtdAHg4F831ev11OpVFKv19P5+XlihTbLsmTbtl6/fj1TrNvtyvf9ydKr19fXM/sDAID0CuPxePy9D0KSXr58KUn68OHDdz4SAAAeR5rsox84AAAGIsABADAQAQ4AgIEIcAAADESAAwBgoKf3v+Rxxd3I6EAGANhUcWeyR+lG9himu5HRgQwAsKnizmRpupGt3X3g79+/l8QZOABgc8Vn4K9evVKhUHjQfeBrN4VONzIAwKaLO5Nl0o0MAACYgwAHAMBABDgAAAYiwAEAMBABDgCAgQhwAAAMRIADAGAgAhwAAAMR4AAAGIgABwDAQGu3lCrdyAAAm45uZAAAGIhuZAAAGIhuZAAAGIhuZAAAbCkCHAAAAxHgAAAYiAAHAMBABDgAAAYiwAEAMBABDgCAgQhwAAAMRIADAGAgAhwAAAMR4AAAGGjt1kKnnSgAYNPRThQAAAPRThQAAAPRThQAAAPRThQAgC1FgAMAYCACHAAAAxHgAAAYiAAHAMBAM1eh+74vSSqVSgrDUL7vy7btBxUfDodqNptqNpvpjhIAACQkArxSqej4+Fiu60qSoihSpVJRt9t9UIh7nqdyuZzNkQIAgInJFHqr1VIURZPwliTLsuS6rur1+sqFT09PszlCAAAwYxLg7XZ77tnywcGBgiBQFEVLFx0Oh7IsS5ZlZXGMAADglkmAB0GgYrE484J46jwIgqWLvn37VrVaLYPDAwAA8zyVtNTZ9fX19VIFT09PHzTlHou7kU1jXXQAgOni9c+npe5GFofzoinvZUJ+NBrJsqwHX7U+3Y1s+kFnMgCA6eIOZNOPNN3Ilm5mcnV1de9rms2mGo3Ggw5Ekvb29vTx48eZ7Ts73K4OADDbycmJfvnll8S2uBvZQzyVNPe771h8dl4qlRYWarVaqabOY3QjAwBsorgD2bTU3cjiqfN50+TxtkXT4qPRSFEUPXjqHAAArGYyhe44jkaj0cwL4jNwx3HuLDIajdTr9eR5XmL7cDjUaDSS53mybTvV9DoAAPjbJMA9z5ssozptMBioXC4vvMDNcZy5Ab+7uyvHcdRut7M5WgAAIGnqPvBaraZisahOpzN5MooivXv3TmdnZ4lthUJBlUrl3uJRFK20AAwAAFhO4ir0wWAg3/fV6/VUKpXU6/V0fn6eWKEtvk3s9evXdxat1+uT6fggCOR5ng4ODnR0dJTTPwMAgO1SGI/H4+99EJL08uVLSdKHDx++85EAAPA40mQfN1gDAGAgAhwAAAMR4AAAGIgABwDAQAQ4AAAGWrqZyWOJ24nSQhQAsKni1qKp24mui+l2orQQBQBsqri1aJp2omt3H/j79+8lcQYOANhc8Rl43E70IfeBr90UOu1EAQCbLm4tmrqdKAAAMAsBDgCAgQhwAAAMRIADAGAgAhwAAAMR4AAAGIgABwDAQAQ4AAAGIsABADAQAQ4AgIHWbilVupEBADYd3cgAADAQ3cgAADAQ3cgAADAQ3cgAANhSBDgAAAYiwAEAMBABDgCAgQhwAAAMRIADAGAgAhwAAAMR4AAAGIgABwDAQAQ4AAAGIsABADDQ2q2FTjtRAMCmo50oAAAGop0oAAAGop0oAAAGop0oAABbigAHAMBABDgAAAYiwAEAMBABDgCAgWauQvd9X5JUKpUUhqF835dt20sVG41GajQakqR+v69isahGo6FyuZzhIQMAgESAVyoVHR8fy3VdSVIURapUKup2u/eG+Gg0Ur1eV7fbnWzzfX+yv+M4ORw+AADbaTKF3mq1FEXRJLwlybIsua6rer1+byHf99VsNhPbGo2GLMuS53kZHjIAAJgEeLvdnjvVfXBwoCAIFEXRwkJBEGh/f3/mdY7jKIoijUajTA4YAABMBXgQBCoWizMviKfOgyBYWMhxHNm2Lcuy5j5/3wcAAACwvKfScuF6fX298Pl2uz13+3A4lKSlL2SLu5FNY110AIDp4vXPp6XuRhaH811nz9LDzqCHw2HiyvT7THcjm37QmQwAYLq4A9n0I003sqWbmVxdXa1c3PM8ua6ro6OjpV6/t7enjx8/zmzf2eF2dQCA2U5OTvTLL78ktsXdyB7iqaS5333H4rPzUqm0UuF6vS7btu+cWr8L3cgAAJso7kA2LXU3snjqfN40ebxt2cVcpG+3pF1fXyfuCQcAANmZzE07jjP3Vq/4DHzZhVg6nY7CMEyceY9GI24jAwAgQ5MA9zxP/X5/5gWDwUDlcnnhBW6x4XCoXq83c9Fap9NZOE0PAABWUxiPx+P4P/b399VoNBJLqf7zn//U+fn55DawKIq0u7urcrmswWAwKTQajVStVueeqQdBoDAMFx7Iy5cvJUkfPnxI/68CAMAAabIvcRX6YDCQ7/vq9XoqlUrq9XqJ8Ja+fV9u27Zev36dKFStVjUajdRqtWZ+CM1MAADIVuIM/HviDBwAsG3SZB83WAMAYCACHAAAAxHgAAAYiAAHAMBAS6+F/ljibmR0IAMAbKq4M1nqbmTrYrobGR3IAACbKu5MlqYb2drdRvb+/XtJnIEDADZXfAYedyNLvZDLOqAbGQBg08WdyVJ3IwMAAGYhwAEAMBABDgCAgQhwAAAMRIADAGAgAhwAAAMR4AAAGIgABwDAQAQ4AAAGIsABADAQAQ4AgIHWbi102okCADYd7UQBADAQ7UQBADAQ7UQBADAQ7UQBANhSBDgAAAYiwAEAMBABDgCAgQhwAAAMRIADAGAgAhwAAAMR4AAAGIgABwDAQAQ4AAAGWrulVOlGBgDYdHQjAwDAQHQjAwDAQHQjAwDAQHQjAwBgSxHgAAAYiAAHAMBABDgAAAYiwAEAMBABDgCAgWYC3Pd9+b6v09NT1et1jUajlQqm2f/y8lJfv35d6edhNV+/ftW///1vxjlHjHH+GOPHwTg/jodmX2Ihl0qlouPjY7muK0mKokiVSkXdble2bd9bLM3+P/30ky4uLnRzc8O94Dn68uWLnj9/zjjniDHOH2P8OBjn/KXJvskZeKvVUhRFk/CVJMuy5Lqu6vX6vYXS7g8AAJY3CfB2u61yuTzzgoODAwVBoCiKFhZKu3+e8poGMq1unkwcC9PG2cSxMG2MJfPGgjHOv27etR9s/BdJ41qtNr5tMBiMJY3b7fbMc9PS7v/ixYuxpPHNzc3C1z3Ezc1NLrVNq5tnbdPq5lnbtLp51jatbp61TaubZ23T6uZZO032PZW01Nnx9fX1nc+l3V+Sfv/9d0nSq1evZp5Ls1asJI3/+po/XjQ+K6bVzbO2aXXzrG1a3Txrm1Y3z9qm1c2ztml1s6w9vtU/LAzDB9d6Kv0drpZl3fnCRSGddn9J+uGHH/S///1PFxcXM8/t7e1pb29v4f6LFAoF7e3tZf4LNa1unrVNq5tnbdPq5lnbtLp51jatbp61TaubVe3Ly8u5rUOfPXumnZ3V7+peuhvZ1dXVysVX2f+PP/6YtFe7jdaiAADTZZ1xTyWpWCze+YL47LpUKt35mrT7x+L2agAAbJqsM25H+nvqe940d7xt0X3cafcHAACrmUy6O44zd9W0+AzacZyFhdLuDwAAljcJcM/z1O/3Z14wGAxULpcXXqCWxf4AAGB5kwCv1WoqFovqdDqTJ6Mo0rt373R2dpbYVigUVKlUEoWW3R8AAKSXuAp9MBjI9331ej2VSiX1ej2dn58nVlizLEu2bev169czxZbZHwAApJdoZpIX3/clfbsSPQxD+b6/0kVtafffBmnGaDQaqdFoSJL6/b6KxaIajQYfvObI8r04HA7VbDbVbDazPETjZTHGcY3YmzdveD9PSTPGURTpt99+S/y353lc5zTHcDiU53kaDAYrf4281O8o1RpwSyiXy4llVD99+jS2bXschuGj7L8N0oxRGIZjx3ES246OjsaSxt1uN/NjNVnW70Xbtseu62Z1eBsh7RiHYTgul8uJ967rumPbtjM/VlOlHeN5S2a7rnvvctnb4tOnT2PXdce1Wm1cLpfHksafPn1aqcayv6NcA7zZbM79H+fo6GgmNPLYfxukHSPXdef+j2tZ1tiyrEyOcRNk/V5sNBoE+C1ZjHG5XB43Go3ENsdx+Hvxlyz+JjebzZntnz59GpfL5UyOcZM0Go2VA3yV39Hqa7etYJM7nK2LtGMUBIH29/dnXuc4jqIomntr4DbK8r04HA5lWRZ3ZtySdow7nY6Gw6FqtVpie7fbVbfbzfJQjZV2jMMwZCxztsrvKNcAD4Jg7ipt8Tx+EAS57r8N0o6R4ziybfvOMOFD0jdZvhffvn07EzJIP8bNZpMPRvdIO8YHBwfqdDqqVquJvw2+76ter2d6rNtqld/R0muhr2odOpxtuizGqN1uz90+HA4liQt/lO178fT0lD90c2Qxxv1+X7Ztazgc6u3bt5OLf7jA6pssxth1Xbmuq06no93dXTUaDYVhqGq1Ktd1MzrS7bXq7yi3AF+HDmebLq8xGg6HiSvTt11W4zwajSa3YSIpizGOn+/3+4n37u7urs7OzrY+YLJ6H7fbbdXrdbVarcmV0bev+sfDrPo7ynUK/T55dzjDw8bI8zy5rqujo6McjmgzLTPOzWaTqfMUFo1x/Edt3nfgP//8sw4PD7f+A/8ylnkfdzodWZalMAwnS2jv7+8nFvFCfqZ/R7kF+Lp0ONtkeYxRvV6Xbdt3Tq1voyzGudVqMXW+QFbv5XmzG5VKRVEUzV3qeZtk9T7udrtqNBqybVvdbnfyt4IPSemt+jvKLcDpcJa/rMeo1Wrp+vqaq0xvSTvOo9FIURRt/ft1kaz+Xiyaetz2Oyqy+Hvh+/7MV2uu6yoMQ0VRxIXFKa36O8rtO3CJDmePIasx6nQ6CsMwceYd1yV40o3zaDRSr9eT53mJ7fG1Bp7nybbtrb/mIK+/FzHex+nGOIoiRVE090OSbdtyXXfrLyzOwiq/o1y/A6fDWf6yGKPhcKherzcTIJ1OZ+GUzjZJM86O46jdbs88LMuaPLft4S2lfy/X6/W5f/jiZSz5wJ9ujONb9O76kBRFEWOcgZV+R2lXmrmPbdszS8JZljUeDAaJbZLmruSzzP7bLs0Yh2E4tm17XKvVZh4sP5mU9r18myRWCLsl7Rg7jjM+Ojqa2Z9lPv+WZoy73e64XC7PrCzWbDZnVsDD38tSz1vtMovcy3UKPf7UQIezfKUZ42q1qtFopFarNVOXMU5K+16OTZ8pBkEgz/N0cHDAVf9KP8bdbjexqMj19TV/L25JM8aO4+js7EyHh4eJ2TnutU+Kvy6LrwmIvyarVquTuySyyL1H6UYGAACy9V3vAwcAAA9DgAMAYCACHAAAAxHgAAAY6P/57ahWXd/0DAAAAABJRU5ErkJggg==",
      "text/plain": [
       "<Figure size 506.25x334.125 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig,ax = plt.subplots(1,1,constrained_layout=True,dpi=150)\n",
    "\n",
    "ax.plot(x1,gaussian_1,c='red',ls='--',lw=1)\n",
    "ax.plot(x2,gaussian_2,c='blue',ls='--',lw=1)\n",
    "\n",
    "ax.axis('off')\n",
    "\n",
    "####################################################\n",
    "J = len(markings)\n",
    "ax.arrow(pos1[J-1],gaussian_1_int(pos1[J-1]),disp1[J-1],0,head_width=sig/10, head_length=sig/10, lw=0.5, color='red')\n",
    "ax.arrow(pos2[J-1],gaussian_2_int(pos2[J-1]),disp2[J-1],0,head_width=sig/10, head_length=sig/10, lw=0.5, color='blue')\n",
    "ax.scatter(pos2[J-1],gaussian_2_int(pos2[J-1]),zorder=99,c='black',s=10)\n",
    "ax.axvline(pos1,c='red')\n",
    "ax.axvline(pos2,c='blue')\n",
    "\n",
    "ymax = 1.25*np.max(gaussian_1)\n",
    "ax.set_xlim(-xlim,xlim)\n",
    "ax.set_ylim(0,ymax)\n",
    "\n",
    "#fig.savefig('GenerateCorrelations_4.pdf')\n",
    "\n",
    "\n",
    "ax.set_ylim(0,ymax)\n",
    "\n",
    "fig.savefig('GenerateCorrelations_3.pdf')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0.5, 1.0, \"$V = r^3 \\\\implies V'' = r$\")"
      ]
     },
     "execution_count": 30,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 675x245.025 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig,ax = plt.subplots(1,2,constrained_layout=True)\n",
    "def_width,def_height = plt.rcParams[\"figure.figsize\"]\n",
    "fig.set_size_inches(2*def_width,1.1*def_height)\n",
    "\n",
    "for i in range(2):\n",
    "    ax[i].plot(x1,gaussian_1,c='blue',ls='--')\n",
    "    ax[i].plot(x2,gaussian_2,c='blue')\n",
    "\n",
    "    ax[i].set_xticks([])\n",
    "    ax[i].set_yticks([])\n",
    "\n",
    "    ax[i].set_xlabel(r\"$r$\")\n",
    "\n",
    "ax[0].axhline(ymax/2.5,c='black')\n",
    "ax[1].plot(x,((x+xlim)/xlim)*ymax/2.5,c='black')\n",
    "\n",
    "ax[0].set_title(r\"$V = r^2 \\implies V'' = \\text{constant}$\")\n",
    "ax[1].set_title(r\"$V = r^3 \\implies V'' = r$\")\n",
    "\n",
    "\n",
    "#fig.savefig('ForceGradients.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0.5, 0, '$r$')"
      ]
     },
     "execution_count": 31,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 337.5x222.75 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig,ax = plt.subplots(1,1,constrained_layout=True)\n",
    "\n",
    "ax.plot(x2,gaussian_2,c='blue')\n",
    "\n",
    "ax.set_xticks([])\n",
    "ax.set_yticks([])\n",
    "ax.axis('off')\n",
    "\n",
    "####################################################\n",
    "pos2 = x2_cent - 0.5*sig\n",
    "ax.scatter(pos2,gaussian_2_int(pos2),zorder=99,c='black',s=10)\n",
    "ax.arrow(pos2,gaussian_2_int(pos2),-2*sig,0,head_width=sig/10, head_length=sig/10)\n",
    "\n",
    "ymax = 1.25*np.max(gaussian_1)\n",
    "ax.set_xlim(0,xlim)\n",
    "ax.set_ylim(0,ymax)\n",
    "\n",
    "pos2_A = x2_cent - sig\n",
    "pos2_B = x2_cent\n",
    "pos2_C = x2_cent + 1.75*sig \n",
    "pos2_D = x2_cent + 0.75*sig \n",
    "ax.scatter(pos2_A,gaussian_2_int(pos2_A),zorder=99,c='black',s=10)\n",
    "ax.scatter(pos2_B,gaussian_2_int(pos2_B),zorder=99,c='black',s=10)\n",
    "ax.scatter(pos2_C,gaussian_2_int(pos2_C),zorder=99,c='black',s=10)\n",
    "ax.scatter(pos2_D,gaussian_2_int(pos2_D),zorder=99,c='black',s=10)\n",
    "ax.arrow(pos2_A,gaussian_2_int(pos2_A),-2.5*sig,0,head_width=sig/10, head_length=sig/10)\n",
    "ax.arrow(pos2_B,gaussian_2_int(pos2_B),-1.25*sig,0,head_width=sig/10, head_length=sig/10)\n",
    "ax.arrow(pos2_C,gaussian_2_int(pos2_C),-0.25*sig,0,head_width=sig/10, head_length=sig/10)\n",
    "ax.arrow(pos2_D,gaussian_2_int(pos2_D),-0.5*sig,0,head_width=sig/10, head_length=sig/10)\n",
    "\n",
    "ax.annotate(r'$|\\psi(r)|^2$',(x2_cent+0.5*sig,0.9*ymax),c='blue',fontsize=12)\n",
    "\n",
    "ax.set_ylabel(r'$|\\psi(r)|^2$')\n",
    "ax.set_xlabel(r'$r$')\n",
    "\n",
    "#fig.savefig('ForceGradient_RM.pdf')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.16"
  },
  "vscode": {
   "interpreter": {
    "hash": "5e98091521b021a0262d3b04f9be520719955d953c9d9013684c4a3003ebf5f6"
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> figures/plot_HarmTrap.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "#draw system\n",
    "############################################################################\n",
    "\n",
    "import numpy as np\n",
    "from math import pi\n",
    "import matplotlib.pyplot as plt\n",
    "from scipy.interpolate import interp1d\n",
    "\n",
    "plt.style.use('vyason')\n",
    "from collections import OrderedDict\n",
    "ls_dict = OrderedDict(\n",
    "            [('solid',     (0, ())),\n",
    "            ('ldot',      (0, (1, 10))),\n",
    "            ('dot',       (0, (1, 5))),\n",
    "            ('ddot',      (0, (1, 1))),\n",
    "            ('ldash',     (0, (5, 10))),\n",
    "            ('dash',      (0, (5, 5))),\n",
    "            ('ddash',     (0, (5, 1))),\n",
    "            ('ldashdot',  (0, (3, 10, 1, 10))),\n",
    "            ('dashdot',   (0, (3, 5, 1, 5))),\n",
    "            ('ddashdot',  (0, (3, 1, 1, 1))),\n",
    "            ('ldashdot',  (0, (3, 10, 1, 10, 1, 10))),\n",
    "            ('dashdot',   (0, (3, 5, 1, 5, 1, 5))),\n",
    "            ('ddashdot',  (0, (3, 1, 1, 1, 1, 1)))])\n",
    "\n",
    "script,tiny,small,normal,large,huge=5,6,7,8,9,10\n",
    "\n",
    "def_width,def_height = plt.rcParams[\"figure.figsize\"]\n",
    "def_height = 0.5*def_width"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 675x337.5 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = plt.figure(constrained_layout=True,dpi=200)\n",
    "fig.set_size_inches(def_width,def_height)\n",
    "ax = fig.add_gridspec(1,1).subplots()\n",
    "ax.axis('off')\n",
    "    \n",
    "xmin,xmax,dx=-50,+50,0.1\n",
    "xmid = (xmax)\n",
    "x=np.arange(xmin,xmax+dx,dx)\n",
    "\n",
    "\n",
    "xA0 = xmin/2\n",
    "xB0 = -xA0\n",
    "\n",
    "gap = abs(xA0)/2.5\n",
    "\n",
    "\n",
    "xA=np.arange(xmin+gap,0+dx-gap,dx)\n",
    "xB=np.arange(0+gap,xmax+dx-gap,dx)\n",
    "\n",
    "yA = (xA-xA0)**2\n",
    "yB = (xB-xB0)**2\n",
    "\n",
    "yhighest = np.max(yA)\n",
    "ymin,ymax = -0.05*yhighest,0.75*yhighest\n",
    "\n",
    "ax.set_ylim(ymin,ymax)\n",
    "\n",
    "ax.plot(xA,yA,c='black',zorder=99)\n",
    "ax.plot(xB,yB,c='black',zorder=99)\n",
    "\n",
    "\n",
    "nlevels = 3\n",
    "ystep = 0.9*ymax/nlevels\n",
    "\n",
    "for i in range(nlevels):\n",
    "    ylevel = (i+1)*ystep\n",
    "\n",
    "    xlim=np.sqrt(ylevel)\n",
    "    x = np.arange(-xlim,xlim+dx,dx)\n",
    "    J = len(x)\n",
    "    y = ylevel*np.ones(J)\n",
    "\n",
    "    ax.plot(x+xA0,y,c='lightgrey',lw=1)\n",
    "    ax.plot(x+xB0,y,c='lightgrey',lw=1)\n",
    "\n",
    "    if i==0:\n",
    "        ax.annotate(f'$\\hbar\\omega_0/2$',(0.1*xmin,ylevel),color='black',fontsize=normal)\n",
    "    else:\n",
    "        ax.annotate(f'{2*i+1}'+r'$\\hbar\\omega_0/2$',(0.1*xmin,ylevel),color='black',fontsize=normal)\n",
    "\n",
    "\n",
    "ax.scatter(xA0,ystep,lw=5,c='darkgrey',zorder=99)\n",
    "ax.scatter(xB0,ystep,lw=2,c='darkgrey',zorder=99)\n",
    "\n",
    "ax.annotate(r'$m_A$',(xA0-1.5,0.66*ystep),color='black',fontsize=large)\n",
    "ax.annotate(r'$m_B$',(xB0-1.5,0.66*ystep),color='black',fontsize=large)\n",
    "\n",
    "\n",
    "xlim=np.sqrt(4*ystep)\n",
    "x = np.arange(-xlim,xlim+dx,dx)\n",
    "\n",
    "xA = x+xA0\n",
    "xB = x+xB0\n",
    "\n",
    "yA = 0.9*ystep*np.exp(-0.06*x**2)\n",
    "yB = 0.9*ystep*np.exp(-0.03*x**2)\n",
    "\n",
    "ax.plot(xA,yA+ystep,c='red',ls=ls_dict['ddot'],lw=1.5)\n",
    "ax.plot(xB,yB+ystep,c='blue',ls=ls_dict['ddot'],lw=1.5)\n",
    "\n",
    "ax.annotate('',xytext=(xA0-1.5,ymin),xy=(xB0+1.5,ymin),arrowprops=dict(arrowstyle='<->',color='black'))\n",
    "ax.annotate(r'$L$',(0-2,0.5*ymin),color='black',fontsize=large)\n",
    "\n",
    "\n",
    "fig.savefig('ParticlesInHarmTraps.pdf')"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "base",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.16"
  },
  "orig_nbformat": 4,
  "vscode": {
   "interpreter": {
    "hash": "53daeabb0bb0d9dd40b7c07489dbc462578135b63104e872e2635ab481e25f1a"
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figures/plot_OrbSpeeds.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "from math import pi\n",
    "\n",
    "import matplotlib.pyplot as plt\n",
    "plt.style.use('vyason')\n",
    "\n",
    "from collections import OrderedDict\n",
    "ls_dict = OrderedDict(\n",
    "            [('solid',     (0, ())),\n",
    "            ('ldot',      (0, (1, 10))),\n",
    "            ('dot',       (0, (1, 5))),\n",
    "            ('ddot',      (0, (1, 1))),\n",
    "            ('ldash',     (0, (5, 10))),\n",
    "            ('dash',      (0, (5, 5))),\n",
    "            ('ddash',     (0, (5, 1))),\n",
    "            ('ldashdot',  (0, (3, 10, 1, 10))),\n",
    "            ('dashdot',   (0, (3, 5, 1, 5))),\n",
    "            ('ddashdot',  (0, (3, 1, 1, 1))),\n",
    "            ('ldashdot',  (0, (3, 10, 1, 10, 1, 10))),\n",
    "            ('dashdot',   (0, (3, 5, 1, 5, 1, 5))),\n",
    "            ('ddashdot',  (0, (3, 1, 1, 1, 1, 1)))])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAApYAAAIPCAYAAADJm56BAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjcuMSwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/bCgiHAAAACXBIWXMAAB7CAAAewgFu0HU+AAB+EElEQVR4nO3df3RTV2In8K+wg008CbIJ+AfQSSRcpt2aJHpmmg6/UiwPHe8sNIwUetolW5hICmbOmcBOrDHpaZI9hxh5ZkK7LaaSM6YHNt0FK50Nk/XsYIlZJ6GzDZYIcbtNBixmag/CJrFfSDzYYOvtH67eSLZkS9bvp+/nHJ9I7z29d6WLnK/vffdelSRJEihm4+Pj6OvrAwAsX74chYWFGS4RERERUWZMTk7i5s2bAICamhowFcWpr68PX/ziFzNdDCIiIqKs8u6772JRpgtBRERERMrAFss4LV++XH787rvvorKyct7X9PX1oaGhAV1dXaipqUlqeVJ17kAgAI/Hg507d+LNN9/Eww8/nLRzB+Xi55Lqc6fy/KmuU37m6T03v6PKOze/o5k5f65+R7PlM/f7/XJP7vLlyxks4xV6T2VlZSVWrVo172uGh4cBAOXl5TEdH49UnTsQCGBgYCAl5w7Kxc8l1edO5flTXaf8zNN7bn5HlXdufkczc/5c/Y5m42deWFjIrnAiIiIiSg4GyzSorKzECy+8EFO3eTadO9Vy9XNJ9Weeq3XKzzz95061XP1ccvXcqZbLn0sulz1VsvUzV3G6ofgMDg5i9erVAICBgYGUND9ng0AggJ/+9KfYuHEjLl68iNra2kwXiRLEOlUW1qfysE6VJV/qc2YuYoslERERESUFB+8koK+vT765tbKyMuea0YmIiIgWwu/3w+/3Y2hoKGw7WywT0NDQAEEQIAgC7HZ7pouTdBUVFTh06BADs4KwTpWF9ak8rFNlUXJ92u12CIKAhoaGsO28xzJOofcSdHV1oby8HIDyWiwDgQDGx8cBAMXFxVi0iH+D5DrWqbKwPpWHdaosSq/P0BbLYLgcGBhgV3giampqFDt4h4iIiCiaYIPa4OBg2HZlxWciIiIiyhgGSyIiIiJKCgZLIiIiIkoKBksiIiIiSgoGSyIiIiJKCgZLIiIiIkoKBksiIiIiSgoGSyIiIiJKCgZLIiIiIkoKBksiIiIiSgoGSyIiIiJKCgZLIiIiIkqKwkwXIJf19fVheHgYwK8XYyciIiJSOr/fD7/fj6GhobDtbLFMQENDAwRBgCAIsNvtmS4OERERUVrY7XYIgoCGhoaw7WyxTEBXVxfKy8sBgK2VRERElDcsFgu2b9+OoaGhsHDJYJmAmpoarFq1KtPFICIiIkqr4C2Ag4ODYdvZFU5EREREScFgSURERERJwWBJREREREnBYElEREREScFgSURERERJkTPB0ufzob6+Hg6HAz6fL2y70+mE0WgM2z6Tw+FAfX09LBYLjEYjjEYjvF5vOopORERElBdyZrohURThcrngcrki7rfZbNBoNBH3BUOn2+2GWq0GMB1IBUGAzWaD2WxOVbGJiIiI8kbOBMtodDod2tvbodPpIu53OBxwOp0YHR2VQyUAaDQatLe3w2g0ora2NurriYiIiCg2OdMVDgAGgwH9/f3o7u6Gx+OBJEnweDxzhkKr1Qq9Xh8WKkPPFzyGiIiIiBKTcy2WGo0mapf3TF6vF6Iozhk8dTodXC4XRFGMGD6JiIiIKDY51WIZr9OnTwMAli1bFvWYsrIyAIh67yYRERERxUbRwTIYFudqiQzuu3jxYhpKRERERKRcOdcV7vV6Ybfb5ecjIyPYtWuXfL9kKFEUAfy6VTKS4L7gsfEIBAIIBAJxvy4XSJIU9lip7zOfsE6VhfWpPKxTZcmX+pz5vnIqWLpcLqxfvz4sWPp8Pmi1WpjN5rDtwHTojFU8xwZ5PB4MDAxE3FdRUYHKysq4z5mNJiYmMl0ESjLWqbKwPpWHdaosSqhPv9+PGzduzNo+PDwc9jxngmVweqCZLZMajQZNTU1obW2FIAhpnZNy586dUfcdOnQIzz//fNrKQkRERJQqHR0dePnll+c9LmeCpVqtjtjdDQC7du1Ca2srrFZrWoPlm2++ifLy8oj7KisrUVxcnLayJJskSfJfWEVFRVCpVBkuESWKdaosrE/lYZ0qi9Lqs7GxEU888cSs7UNDQ/jqV78qP8+ZYDmX4PRDoijC6/XK0wuVlZVBFMWYurnnug8zmocffhirVq2K+3W5IPSeCZVKhUWLFD3OKy+wTpWF9ak8rFNlUVp9rly5EitXrpy1fXBwMOx5TrxLn88Hi8UCp9MZ07FBscxLGQydnMOSiIiIKDE50WJpt9vhcDjgcDjCRllFEjp5em1tLbxeL/r7+6MeHwyi69evT05hFUiSJPzyl7+E1+vF8PAw7ty5g8WLF2PFihXQ6XSoqqrK+SZ+IiIiSlxOBMvgBOfR7p8MbaUMXWWnvr4eDodjzqmEgvui3b+ZrwKBAFwuF/72b/8W//AP/4ChoaGox5aXl2PTpk0wmUzQ6/U539xPREREC5MTCUCn06GpqWnWdEJBwYnQZ4bD4PNoq+qIogifzzfnko/5ZmpqCsePH8dv/dZvYceOHfjBD34wZ6gEpm/cdTqd2LZtG9auXYvjx49jamoqTSUmIiKibJETLZZ6vR52ux0+ny/iOuF2ux1qtRrt7e2z9tlsNlit1oivPXPmDABEfF0+unLlCvbs2YMLFy6EbVer1aitrYUgCNBqtVi8eDHu3LmD/v5+eDwe9Pb2yi2/V69eRWNjI1577TWcOHEC1dXVGXgnRERElBFSjujv75f0er3U3d0tbxsdHZV0Op2kVqslj8cT9bUGg0HSaDTS6OiovM3j8UhqtVqy2WxxlWNgYEACIAGQBgYG4n4f2erkyZNScXGx/N4ASHV1ddLrr78u3b17d87X3r17V3r99delurq6sNcXFxdLJ0+eTNM7oPlMTU1JY2Nj0tjYmDQ1NZXp4lCCWJ/KwzpVlnypz5m5SCVJ84yGyTJWqxVerxcjIyMoKyuDTqeDzWab93UOhwOdnZ3QaDQYGRmBKIqwWq3Q6/VxXX9wcBCrV68GAAwMDChiuqG2tjbs379ffq7VatHR0YHNmzfHfa633noLe/bsCbvv9dixY2hsbExKWWnhAoEAxsfHAQDFxcW8FzbHsT6Vh3WqLPlSnzNzUc4Fy0xTWrA8deoUnnrqKfm5yWTC0aNHUVJSsuBzjo2N4cCBA2G3GJw8eRK7d+9OqKyUmHz5JZcvWJ/KwzpVlnypz5m5SJnvkmJy5cqVsJH2zc3NsNvtCYVKACgpKYHdbkdzc7O8zWKx4MqVKwmdl4iIiLIbg2Wempqawp49e+S/pkwmEw4fPizPR2mxWCAIAlQqFVQqVdSR9aEcDod8fG1tLZYuXQqTyQQAuH37Nvbs2cPR4kRERAqWE6PCKfkcDoc8+lur1eLo0aNhk5wHp3YSBAGiKMJms817P6rH45FHkHd3dwOY7hZ3u93w+Xy4cOECHA4H9u3bl6J3RURERJnEFss8FAgE8Morr8jPOzo6onZ/l5WVwWKxwOVyhQ3Imcnr9aK+vh5A+PKYJSUl6OjokJ8fPXo0bP1UIiIiUg4GywT09fXB6/XC6/XC7/dnujgxc7lcuHr1KgCgrq5u3tHfwfswo01QDwCnT5+OunrRli1bsHXrVgDT93W63e6FFJuIiIiyhN/vh9frRV9fX9h2BssENDQ0QBAECIIwZ+jKNqGjtWOZBkitVsNgMMDhcETcL4qivOxmNKHXiXYeIiIiyg12ux2CIKChoSFsO4NlArq6uuDxeODxeGCxWDJdnJhIkoS3334bwHRg3L59e0yva25uhiiKcDqds/Y5HI5511rfsWOH3EX+zjvvxFdoIiIiyioWiwUejwddXV1h2xksE1BTUwOdTgedTofKyspMFycm169fl9f+rq2tRWFhbOO3dDodNBpNxJbZ/v7+iEtthiosLIQgCACAGzdu4Pr163GWnIiIiLJFZWUldDodampqwrYzWOYZr9crPw4GvVhFGsQTOmhnPqHX83g8cV2biIiIsh+DZZ4ZHh6WH2u12rheG2kQz1yDdmYKvd7NmzfjujYRERFlPwbLPHPnzh358eLFi+N67cxBPKIoxvX6oqIi+fHExERcryUiIqLsx2CZZ0LDZGjIjFVwEI/L5cKZM2fiGrQUGiZDQyYREREpA4NlnlmxYoX8uL+/P+7XBwfx2Gw2eDyeeQfthAq93vLly+O+NhEREWU3Bss8o9Pp5MexDKCJtOJOcBBPpEE7oihG7SIPvV68A4eIiIgo+zFY5pmqqiqUl5cDAHp7ezE5ORnxOIvFgtLSUgDTIdBoNMr7zGYzdDpd2KAdo9Eoh8Xe3l7U19ejtbVV3j85OSkHy4qKClRVVSX3jREREVHGxTaJISmGSqXCpk2b4HQ6IYoizp49i507d846zm63R11NSK1Wz2rt7OzsnPO6b7zxhtySuXHjxoUVnoiIiLIaWyzzkMlkkh+3tbWl5Zqh1wlOW0RERETKwmCZh/R6PdasWQMAcLvdeOutt1J6vZ6eHpw/fx4AUF1djbq6upRej4iIiDKDwTIPLVq0CAcPHpSf7927F2NjYym51tjYGPbu3Ss/P3DgABYt4j87IiIiJeL/4fOU2WzGhg0bAExPA3TgwAFIkpTUa0iShGeffVYeVb5x48a45r0kIiKi3MLBOwno6+uTl0isrKxEZWVlhksUu4KCApw4cQLr1q3D+Pg42tvb8cADD+Dw4cNQqVQJn1+SJBw6dAivvvoqAGDJkiXo6OhgayUREZEC+P1++P1+DA0NhW3n/+UT0NDQAEEQIAhC1BHU2ay6ulpenhEAWlpaYLFYEu4WHxsbg9lsxpEjR+Rtdrsd1dXVCZ2XiIiIsoPdbocgCGhoaAjbrpKS3f+pcIODg1i9ejUAoKurS54TMtdaLEO1tbVh//798nONRoOOjg5s2bIl7nP19PRg7969YZOqHzt2DI2NjUkpKy1cIBDA+Pg4AKC4uJitxzmO9ak8rFNlUXp9hrZYBsPlwMAAu8ITUVNTg1WrVmW6GAlrbGzEfffdB4vFgtu3b8Pn8+Hxxx/H1q1b0djYiB07dqCwMPo/lbt37+Ls2bNoa2uTR38D093fdrsdu3fvTsfbICIiojQJNqgNDg6GbWewJADA7t278dhjj2HPnj24cOECAOD8+fM4f/481Gq13OWv1WpRVFSEiYkJ9Pf3w+PxwOPxzFrGccOGDThx4gS7v4mIiPIIgyXJqqur0dPTA4fDgVdeeQVXr14FML3+t9vthtvtnvcca9aswcGDB2E2m1FQUJDqIhMREVEWUVaHPyWsoKAA+/btw7/8y7/g7NmzeOKJJ1BRUTHnayoqKmAwGHDu3Dl8+OGH2LdvH0MlERFRHmKLJUW0aNEi1NXVoa6uDsXFxbhx4wYOHjyI06dPy8ds2LABZ86cQVVVVQZLSkRERNmCLZYUk6qqKjz66KNh29RqNUMlERERyRgsKWZLliwJe/6rX/0qQyUhIiKibMRgSTG79957w54zWBIREVEoBkuKGYMlERERzYXBkmLGYElERERzYbCkmDFYEhER0VwYLClmM4Pl7du3M1QSIiIiykYMlhQztlgSERHRXBgsKWYzg+WdO3cwOTmZodIQERFRtuHKOwno6+vD8PAwAKCyshKVlZUZLlFqzZzHEpjuDr/vvvsyUBoiIiLKFL/fD7/fj6GhobDtbLFMQENDAwRBgCAIsNvtmS5Oys1ssQTYHU5ERJSP7HY7BEFAQ0ND2Ha2WCagq6sL5eXlAKD41kqAwZKIiIimWSwWbN++HUNDQ2HhksEyATU1NVi1alWmi5E2kbrCGSyJiIjyT/AWwMHBwbDt7AqnmC1atAjFxcVh2xgsiYiIKIjBkuLCuSyJiIgoGgZLigvnsiQiIqJoGCwpLgyWREREFA2DJcVl5gAeBksiIiIKYrCkuLDFkoiIiKJhsKS4MFgSERFRNAyWFBcGSyIiIoqGwZLiwmBJRERE0TBYUlw4jyURERFFw2BJcWGLJREREUXDYElxYbAkIiKiaAozXYBc1tfXh+HhYQC/Xoxd6TiPJREREfn9fvj9fgwNDYVtZ4tlAhoaGiAIAgRBgN1uz3Rx0oItlkRERGS32yEIAhoaGsK2s8UyAV1dXSgvLweAvGitBBgsiYiICLBYLNi+fTuGhobCwiWDZQJqamqwatWqTBcjrRgsiYiIKHgL4ODgYNh2doVTXBgsiYiIKBoGS4oL57EkIiKiaBgsKS5ssSQiIqJoGCwpLgyWREREFI1igqUgCPB6vXMe43A4UF9fD4vFAqPRCKPROO9rKByDJREREUWjiFHhVqt13oBoNBrh8/ngdruhVqsBAD6fD4IgwGazwWw2p6GkuW/mBOl3797F3bt3cc8992SoRERERJQtcj5Yer1etLa2znmMw+GA0+nE6OioHCoBQKPRoL29HUajEbW1tdDpdCkube6b2WIJTA/gYbAkIiKinO8Kt1qt8wZCq9UKvV4fFiqDDAaDfAzNL1KwZHc4ERERATkeLK1WK6xWK8rKyqIe4/V6IYrinOFTp9PB5XJBFMUUlFJZGCyJiIgompwNlj6fD6IoQq/Xz3nc6dOnAQDLli2LekwwmLpcruQVUKGKi4tnbeNclkRERATkcLC0WCyw2+3zHhcMi5G6wYOC+y5evJiMoinaokWLZg3gYYslERERATk6eKe1tTXmeyKD3dtzdZcH98XbFR4IBBAIBOJ6Ta6QJCnscej7vPfee8NaKT/77DPFfg5KMledUu5hfSoP61RZ8qU+Z76vnAuWPp8P/f39aGpqiun4kZGRmM8dz7EA4PF4MDAwEHFfRUUFKisr4zpftpqYmAh7PrPFUhRFjI+Pp7NIlKCZdUq5jfWpPKxTZVFCffr9fty4cWPW9uHh4bDnORcsLRYLOjs7M10MAMDOnTuj7jt06BCef/75NJYmfWYGS95jSUREpGwdHR14+eWX5z0up4JlsAt8rvsl0+nNN99EeXl5xH2VlZURB7rkCkmS5L+wioqKoFKp5H0lJSVhx969ezen32u+mKtOKfewPpWHdaosSqvPxsZGPPHEE7O2Dw0N4atf/ar8PGeCZbxd4EFlZWUQRTGmbu657sOM5OGHH8aqVaviek2uCL1nQqVSYdGiX4/zmjnl0Pj4eNh+yk5z1SnlHtan8rBOlUVp9bly5UqsXLly1vbBwcGw5zkTLBfaBR5L62YwdGZLS2i243rhREREFElOBEuv14ve3l4IghBxv8/nAwDU1dXJrY79/f0AgNraWni9Xvn5XK9fv359MoutWDODJe+xJCIiIiBHgqVOp8Po6GjU/aWlpRBFEW63e9YKO/X19XA4HHNOJRTcF1zekebGFksiIiKKJLc7/GMQDIvRVtURRRE+n2/e9cbp1xgsiYiIKBJFBctoA3RsNht8Pp/c5R3qzJkzAID29vaUlk1JGCyJiIgokpwPlqIoyl3ZkYIjADQ1NcFgMKC+vj6sS9zr9cJqtcJms7HFMg5c0pGIiIgiyYl7LCNpbW2F3W7HyMiIPJrbYrHAZrNBrVbD4/GEHd/Z2QmHwwGj0QiNRoORkRGIoojOzk7o9foMvIPcxRZLIiIiiiRng2VTU1Pcc1qazWaYzeYUlSh/MFgSERFRJDnfFU7px2BJREREkTBYUtw4jyURERFFwmBJcWOLJREREUXCYElxY7AkIiKiSBgsKW4MlkRERBRJzo4KzwZ9fX0YHh4GAFRWVqKysjLDJUoPzmNJRESU3/x+P/x+P4aGhsK2s8UyAQ0NDRAEAYIgwG63Z7o4acMWSyIiovxmt9shCAIaGhrCtrPFMgFdXV0oLy8HgLxprQRmB8vJyUncvXsX99xzT4ZKREREROlksViwfft2DA0NhYVLBssE1NTUYNWqVZkuRtrNDJbAdKvl0qVLM1AaIiIiSrfgLYCDg4Nh29kVTnGLFCw5lyURERExWFLcorVYEhERUX5jsKS4FRcXz9rGYElEREQMlhQ3lUrFkeFEREQ0C4MlxU2SJCxevDhsW2dnJ374wx/il7/8JSRJylDJiIiIKJMYLCkmgUAA586dg9FoRGVlJURRDNv/3e9+F9u3b8eqVatQWVkJo9GIc+fOIRAIZKbARERElHYMljSnqakpHD9+HGvXrsW2bdvgdDpnzbI/09DQEJxOJ7Zt24a1a9fi+PHjmJqaSlOJiYiIKFM4jyVFdfXqVTzzzDP46U9/GrZdrVajtrYWgiBAq9Vi8eLFuHPnDvr7++HxeNDb2yu3aF69ehWNjY147bXXcOLECVRXV2fgnRAREVE6MFhSRKdOncIzzzyD8fFxeVtdXR0aGxuxfft2FBZG/6czOTmJs2fPoq2tDW63GwBw4cIFrFu3Dg6HA7t37055+YmIiCj92BVOs7S1teFP//RP5VCp1WrR09MDl8uFnTt3zhkqAaCwsBA7d+6Ey+VCT08PNBoNAGB8fBxPPfUU2traUv4eiIiIKP0YLCnMqVOnsH//fvm5yWTC5cuXsXnz5gWdb/PmzXj//fdhMpnkbfv378epU6cSLisRERFlFwZLkl25cgVms1l+3tzcDLvdjpKSkoTOW1JSArvdjubmZnmbxWLBlStXEjovERERZRfeY5mAvr4+DA8PA/j1Yuy5ampqCnv27JG7v00mEw4fPgyVSpWU86tUKhw+fBgfffQR2tvbcfv2bezZswc9PT0oKChIyjWIiIgoPfx+P/x+/6yZYthimYCGhgYIggBBEGC32zNdnIQ4HA5cuHABwPQ9lUePHg0LlS6XC/X19SgtLZV/jEZj1HOFHme1WgFMh8ujR4/K91xeuHABDocjxe+MiIiIks1ut0MQBDQ0NIRtV0lcJiUug4ODWL16NQCgq6sL5eXlAHK7xTIQCGDt2rW4evUqAKCnpyfqPZWtra2wWq1oamqCzWaLek6XywWLxYL+/v5Z+3p6evD4448DAKqrq/HBBx9g0SL+jZNqgUBAbpEuLi7mZ57jWJ/KwzpVFqXXZ2iLZTBcDgwMMFjGKzRYDgwMYNWqVRkuUeLOnTuHbdu2AZieUsjlcs15vEqlglqtxujoaNRjWltbodFoYDAYIu6vq6vD+fPn5evX19cvsPQUK6X/kss3rE/lYZ0qS77U58xcpMx3SXFpb2+XHzc2Ns57vNlshiiKcDqdUY/p7u6OGipnXofd4URERMrAYJnnJEnC22+/DWB6RZ3t27fP+5rgPZPR7isN3o85lx07dkCtVgMA3nnnnThKTERERNmKwTLPXb9+XR7RVVtbO+/k5wCg0Wig0+ngcrng8/lm7bfb7WHTFkVSWFgIQRAAADdu3MD169cXUHoiIiLKJgyWec7r9cqPg0EvFsE5KWcO4AkGzWBr5FxCr+fxeGK+NhEREWUnBss8F5yHE5ieZihWBoMBarV61v2RMydCn0vo9W7evBnztYmIiCg7MVjmuTt37siPFy9eHNdrg93doeHS6/VCp9PF9PqioiL58cTERFzXJiIiouzDYJnnQsNkaMiMRbBlMjiIx+l0Rp00PZLQMBkaMomIiCg3cUnHPLdixQr5caTJzOeiVquh1+vhcrng9Xpht9vR3d0d8+tDr7d8+fK4rk1ERETZhy2WeS6023ohA2iCUw+ZTCZ5qcZYhV4vnoFDRERElJ3YYpnnqqqqUF5ejqGhIfT29mJycjKmKYeC9Ho9NBoNvF4vOjs7Y37d5OSkHCwrKipQVVUVd9mJiIgou7DFMs+pVCps2rQJACCKIs6ePRv3OaxWqxwwY/XGG29AFEUAwMaNG+O+JhEREWUfBkuCyWSSH7e1tcX9erPZHNe9lTOvM99k6kRERJQbGCwJer0ea9asAQC43W689dZbKb1eT08Pzp8/DwCorq5GXV1dSq9HRERE6cFgmYC+vj54vV54vV74/f5MF2fBFi1ahIMHD8rP9+7di7GxsZRca2xsDHv37pWfHzhwAIsW8Z8hERFRLvH7/fB6vejr6wvbzv+jJ6ChoQGCIEAQBHkux1xlNpuxYcMGANPTAB04cACSJCX1GpIk4dlnn5WXfdy4cSMsFktSr0FERESpZ7fbIQgCGhoawrZzVHgCurq6UF5eDgCorKzMcGkSU1BQgBMnTmDdunUYHx9He3s7HnjgARw+fBgqlSrh80uShEOHDuHVV18FACxZsgQdHR1srSQiIspBFosF27dvx9DQUFi4jDlYvvfee3C5XLh48SJ8Ph98Pp88qlej0UCtVqOsrAw6nQ719fWora3F/fffn/Q3kk1qamqwatWqTBcjaaqrq+FwOPDUU08BAFpaWvDRRx/h6NGjKCkpWfB5x8bG8Oyzz8qhEpj+S6e6ujrhMhMREVH6VVZWorKyEoODg2HbVdIc/Z23bt2Cw+FAS0sLRFGEJElygAyGSWB6mpqRkRGIoih3c6pUKhgMBjzzzDP4/d///dS9szQbHBzE6tWrAQADAwOKCpZBbW1t2L9/v/xco9Ggo6MDW7ZsiftcPT092Lt3r/zvAgCOHTuGxsbGpJSVYhcIBDA+Pg4AKC4uZmtxjmN9Kg/rVFnypT5n5qKoLZbf+c53YLVaodFoYDKZsH79euj1eixdunTei1y6dAkXL16E0+lEXV0d6uvr4XA48PnPfz5574RSprGxESUlJdi3bx9u374Nn8+Hxx9/HFu3bkVjYyN27Ngx5yTqd+/exdmzZ9HW1iaP/gamu7/tdjt2796djrdBREREaTarxfLnP/859Ho9tFotmpqaEp4KRhRFtLS04NVXX8WhQ4fwn//zf07ofJmWDy2WwPRfWv/0T/+EZ555Bj/96U/D9qnVannQklarRVFRESYmJtDf3w+PxwOPxyPfJhG0YcMGnDhxgt3fGZQvfz3nC9an8rBOlSVf6nNmLgoLlpcuXYLRaITdbk/63IKiKOLJJ5+EVqvF8ePHk3rudMqnYDk+Po6pqSmcPHkSf/EXf4GrV6/GfZ41a9bg4MGDMJvNKCgoSEFJKVb58ksuX7A+lYd1qiz5Up8zc5H8Lq9duwar1QqPx5OSCavVajXOnTsHjUaD5ubmpJ+fUqOgoAD79u3Dhx9+iHPnzsFgMKCiomLO11RUVMBgMODcuXP48MMPsW/fPoZKIiKiPBB2o9y5c+dSfsHnnnsOly5dSvl1KLkWLVqE+vp61NfXAwCuX7+O3t5ePPHEEwgEAvJxXV1d+MpXvpKpYhIREVEGyS2WDz30UNou+uijj6btWpQaVVVV2L59O1asWBG2XalN/URERDQ/pgBKyLJly8Kef/TRRxkqCREREWVaXMHyvffeC/sJOn/+PLZt24Zly5Zh27Zt+MUvfpHsclKWmhksP/744wyVhIiIiDItrmDZ1NQEQRDQ0tKC3t5eAIDb7YZer0d3dzdMJhP0ej30ej3DZZ544IEHwp4zWBIREeWvuNYKNxqNsFqtYaPGLRYLVCoVzp07J2//2te+hqamJpw+fTq5paWsw65wIiIiCoqrxdLr9YaFymvXrsHn80Gj0YRt12g0KC0tTV4pKWuxK5yIiIiC4mqxnLmco8vlAgDo9fpZx6pUqgSKlRv6+vowPDwM4NeLsecbdoUTERHlH7/fD7/fj6GhobDtcbVYzgyL3d3dUKlUEARh1rEjIyMLKGZuaWhokJc2tNvtmS5ORrArnIiIKP/Y7XYIgoCGhoaw7XG1WI6OjoY9j9Zi+d5776V1XsxM6erqQnl5OQDkZWslAJSVlYU9/8UvfoHvf//7WLFiBXQ6HaqqqvKi9ZqIiCifWCwWbN++HUNDQ2HhMu7BO7t27YLFYoHNZoMoijAajXjwwQflY15//XWYzWZcu3YtaYXPVjU1NYpdK3wugUAALpcL7e3tOH/+fNi+0dFRPP300/Lz8vJybNq0SZ4xgBOoExER5b7gLYCDg4Nh2+P6v3xdXR0EQZCnFzIYDPLI7/b2dpSVlcFoNGJ0dDQl641TZk1NTeH48eNYu3Yttm3bBqfTOe8tD0NDQ3A6ndi2bRvWrl2L48ePY2pqKk0lJiIionRSSZIkJetkn3zySdjzmYN9lGBwcBCrV68GAAwMDCi2xTIQCGB8fBwAUFxcjP7+fuzZswcXLlwIO06tVqO2thaCIECr1WLx4sW4c+cO+vv74fF40NvbC1EUw16zYcMGnDhxAtXV1el6O4TZdcrW49zG+lQe1qmy5Et9zsxFcXWFz0eJQZKAU6dO4ZlnnpG/IMB063VjYyO2b9+OwsLo/4wmJydx9uxZtLW1we12AwAuXLiAdevWweFwYPfu3SkvPxEREaVHWHy+detWpspBWcrhcOBP//RP5VCp1WrR09MDl8uFnTt3zhkqAaCwsBA7d+6Ey+VCT08PNBoNAGB8fBxPPfUU2traUv4eiIiIKD3kYPn6669DrVZj27Zt+MEPfpDJMkUliiKsVivq6+vlH0EQ4HQ6532tw+FAfX09LBYLjEYjjEYjvF5vGkqdu/7u7/4OBw4ckJ+bTCZcvnwZmzdvXtD5Nm/ejPfffx8mk0netn//fpw6dSrhshIREVEWkEKMjo5KNptN0mq10qJFi6Qnn3xSOn/+vJQN+vv7JYPBIPX394dtt9lsEgBJp9NFfa3BYJB0Op00Ojoadj61Wi3Z7fa4yjEwMCABkABIAwMDcb02l3zwwQdScXGx/F6bm5ulQCCQlHMHAgGpublZPveSJUukn/3sZ0k5N0U3NTUljY2NSWNjY9LU1FSmi0MJYn0qD+tUWfKlPmfmorCucLVajaamJly9ehVXrlzBQw89hK997WtYtmwZmpubcfny5TTH3l8zGo0QRXHWQJCmpiZoNBp4vV5YrdZZr3M4HHA6nXC73VCr1fJ2jUaD9vZ2WCwWtlzOMDU1ha9//ety97fJZMLhw4fl+SiNRiMEQUBpaSlKS0vDWpCDrcjBfZGW9lSpVDh8+LDccnn79m3s2bOHo8WJiIhyXSxptLu7WzIajZJKpZLWrFkjffe735U++eSTVIfgMPi3NGwwGGbt0+v1UVst1Wq1pNfr5zzvXPtnyocWy7a2Nvk9arVa6bPPPot4XPCYaIKtyaEtxaE+++wzSaPRyOdpa2tLRvEpinz56zlfsD6Vh3WqLPlSn3O2WEaj1+tx5swZBAIBtLS04Mc//jFKS0uxbds2fP/730962I3EbDZDrVbDYrFEPWbmKjBerxeiKEKn00V9jU6ng8vlmtUSmq8CgQBeeeUV+XlHRwdKSkoiHqtWq8NagWdqamqCXq+Hz+eLuL+kpAQdHR3y86NHjyIQCCys4ERERJRxcU+qZDAYcO7cOXz88cfQ6/U4fvw4CgoKsGvXLvzkJz9JRRkBTK9JOTo6Omv5SODXS0sajcaw7cHJ22euZx0qGEaD58h3LpcLV69eBTA9pdBCB+oEGY3GqMESALZs2YKtW7cCAK5cuSJPSURERES5Z8GzdarVajz33HPo7e3N6P2YwRHhGo0GZrM5bF8wLM7Vqhbcd/HixZSUL9e0t7fLjxsbGxd0jvr6evlxpD8EZgq9jsPhWNA1iYiIKPOSMkG6RqPBkSNHcOTIEbhcLjidTjz66KPQarV45plnYDKZcP/99yfjUmF8Ph9MJhN0Ol3Elq5g9/bMLvJQwX0L6QoPBAKK6rqVJAlvv/02gOnAvX379rjP4fP5wpZ51Gg08tyV0ezYsQNqtRqiKOKdd95R1GeaTaSQRbYkSeLnnONYn8rDOlWWfKnPme8rqSvvANMtVHq9Hn/zN38Dp9MJh8Mh32v35JNP4utf/3pC5/f5fLBarfD5fPB6vWhqaoLNZot47HzrWC/02CCPx4OBgYGI+yoqKlBZWRn3OTPp+vXrGBoaAgDU1tbOO/k5MB3IgyP2gelW4rnuaY2ksLAQgiDA7Xbjxo0buHbtWs59drlmYmIi00WgJGJ9Kg/rVFmUUJ9+vx83btyYtX14eDjsedKDZSiDwQCDwQBRFNHe3o7jx4/DbDbDbDbj+PHjCzqnRqNBZ2cngOnBOSaTCVqtFna7PaZu12TauXNn1H2HDh3C888/n8bSJO69996THwuCENNr1Gq1XB+iKMLhcMj3tsYjGCwB4NKlSwyWREREWaSjowMvv/zyvMelNFgGBe/HfO655+Dz+XDp0qWknFen08Hj8chzKXZ2dsJgMCTl3LF48803UV5eHnFfZWUliouL01aWZBgdHZUfa7XauF8fnAe1u7s7bLvL5Zo39IdeTxTFnPvscoEkSfJfzUVFRfK8pJSbWJ/KwzpVFqXVZ2NjI5544olZ24eGhvDVr35Vfp6WYBkqlnvu4mU2m9Ha2gqTyQS9Xi8PyCkrK4MoijF1c891H2Y0Dz/8MFatWhX367LV5OSk/Hjx4sULPs/MKaFsNtu8wbKoqEh+fPfuXSxatOBxZRRF6H0wKpWKn3GOY30qD+tUWZRWnytXrsTKlStnbR8cHAx7nrJ3+eqrr6bq1LOsX78ewHRL15kzZ+Ttc40GDwqGzliOVbrQMHnnzp0Fn2chrcah95+EhkwiIiLKHSkLltEG1CyEw+FAaWnprHkqg0JbQD0ej/y4trYWANDf3x/13ME5FoPhNJ+tWLFCfjzXZxYPh8MRUwt16PWWL1+elGsTERFRei2oK/znP//5nJNez5xyJlF2ux2iKMLpdMLn880KKqHXCh10Ul9fD4fDMedUQsF96bw3M1uFjuYODejRiKI4Z0uvy+WC1WpFc3PzvOcKvV6sA4eIiIgou8QdLNevXw+v1zvvccnsWq6trYXX6416f2ZoeULv5QuGxWir6oiiCJ/PF/f0OEpVVVWF8vJyDA0Nobe3F5OTkxGnHApdTUcURdTX18v1HQzqPp9PPma+z3dyclIOlhUVFaiqqkrSOyIiIqJ0iitYPvPMM/B4PNDr9XN2b/b39+P8+fMJFy7IaDSit7c3aiua3W4HMD2IZ2a5bDabPO/lzH3B+zFDV5vJZyqVCps2bYLT6YQoijh79mzEKZWC0wslyxtvvCEH0o0bNyb13ERERJQ+cQVLn8+H0dFRLF26dN5j16xZs+BCzaTX62GxWCAIAtrb28NawCwWC3w+HwwGgxwwQzU1NeHixYuor6+Hx+ORW9a8Xi+sVitsNhtbLEOYTCZ5mcy2trY55+pMlra2NvnxzGU5iYiIKHfEFSzVanVMoRKYv/szXmazGXq9HjabLeweTo1Gg+7u7jmns+ns7ITD4YDRaIRGo8HIyAhEUURnZ2faJ1XPdnq9HmvWrMHVq1fhdrvx1ltvYfPmzSm7Xk9Pj9y6XV1djbq6upRdi4iIiFIrrmAZz1yPodP+JItGo4nYKhmL4Io/NLdFixbh4MGDaGxsBADs3bsXly9fRklJSdKvNTY2hr1798rPDxw4kPPzfBEREeWzuP4vLghCzPdO7tq1a0EFoswzm83YsGEDgOn7ZQ8cOABJkpJ6DUmS8Oyzz8oDfDZu3DhrYnUiIiLKLXEFS5PJhDNnzuDv//7v5z02lpHjlJ0KCgrw/e9/X15Wsb29Hc8//3zSwqUkSTh06JA8if6SJUvQ0dHB1koiIqIcF/d0QzabDXV1dTCZTKitrY04p2RwGh/KXdXV1firv/ormEwmAEBLSws++ugjHD16NKFu8bGxMTz77LNhKzPZ7XZUV1cnXGYiIiLKrLiC5aVLl1BbWyu3XHV3d0c9trS0NLGSUcb98R//MT777DMcOHAAwHTLpdvtRkdHB7Zs2RL3+Xp6erB3796wPzqOHTuG3bt3J63MRERElDlxBUur1Yq6ujp5dHU0/f392LdvX8KFo8wzm80oLS3Fvn37cPv2bfh8Pjz++OPYunUrGhsbsWPHjoiTqAfdvXsXZ8+eRVtbW9j9uUuWLIHdbmeoJCIiUhCVFMeNc7W1tejt7Y3p2OCUNUozODiI1atXAwC6urpQXl4OAKisrERlZWUmi5ZUgUAA4+PjAIDi4mL09/djz549uHDhQthxarUagiBAEARotVoUFRVhYmIC/f398Hg88Hg8s5bU3LBhA06cOMHu7zSbWae8pzW3sT6Vh3WqLEqvT7/fD7/fj6GhITQ0NAAABgYG4muxrK2tjflYm80WXwlzUPCDBIAXXngBL774YuYKk2LV1dXo6emBw+HAK6+8Iv/RIIoi3G433G73vOdYs2YNDh48CLPZjIKCglQXmYiIiFLEbrfjpZdemrU97sE7saqvr0/VqbPGzBZLpSsoKMC+fftgsVjgdrvhcDjwzjvv4MaNG1FfU1pairq6OpjNZtTV1SnuLzYiIqJ8ZLFYsH379rAWSyDOrnC3241Lly7hW9/61rzHVldX48qVKwsrbRYL7QofGBjAqlWrMlyi1IinCf/69evweDy4efMmDh8+HDY45y/+4i/wzW9+M+XlpfkpvVsm37A+lYd1qiz5Up8zc1FcLZZ1dXUQRRH79u3DM888g4cffjjqsR9//HFiJaWcUVVVhaqqKgDA+fPnw4Ilp50iIiLKH3EFy23btsnzVDocDgDTgzdCBQdqzNxO+eGhhx4Ke37t2rUMlYSIiIjSLa5gefHixVkjfEdHR5NZHspxM6ehYoslERFR/oirw7+srAwOhwOBQGDOn5GRkVSVl7JcpBbLZK8zTkRERNkprmCp0WhimnJIrVZz5Z08NbPF8le/+hWGh4czVBoiIiJKp7i6wjs7O7F06dKYjvV4PAsqEOW2lStX4p577sHdu3flbdeuXZOnZSIiIiLliqvFMtZQCQAqlSruwlDuKygowOc///mwbbzPkoiIKD/EFSxfffXVmI+dea8d5Q+ODCciIspPcQVLi8US03GXLl2aNXqc8gdHhhMREeWnuLvCv//97895zN///d+jtraW81jmMbZYEhER5ae41xeyWq349NNPI+7bt28fjEYjJElii2Uem9liyWBJRESUH+IKlqIoQq1Ww2AwhG1/7733UF1dDbvdjkcffRR2u51zF+axmS2W//qv/xo2SpyIiIiUKa7phpqamnDkyBG4XC7s2rULp0+fxne+8x18+9vfhiRJsNvtMJlMABDTfJe5rq+vT56jsbKyEpWVlRkuUXaY2WIZCARw5MgRVFVVYcWKFdDpdKiqquLMAURERDnK7/fD7/djaGgobHtcwfLIkSMAAL1eD1EUUVZWhk8++QSPPvooOjs7w1qqHn300SQUO7s1NDTIj1944QW8+OKLmStMFggEAnC5XGhvb4dKpQprtf7zP//zsGPLy8uxadMmmEwm6PV6LFoU910ZRERElCF2ux0vvfTSrO0qKYE+69bWVnR2duLixYuz9gVbNJVmcHAQq1evBgB0dXXJE38rrcUyEAhgfHwcAFBcXDxn8JuamoLD4cArr7yCq1evxn2tNWvW4ODBgzCbzSgoKFhwmWlu8dQpZT/Wp/KwTpVF6fUZ2mIZbGgbGBhILFgCwDPPPINdu3bh93//98O2V1dX48qVK4mcOiuFBsuBgQGsWrUqwyVKjVi/EFeuXMGePXtw4cKFsO1qtRq1tbUQBAFarRaLFy/GnTt30N/fD4/Hg97e3lkDvDZs2IATJ06guro6Je8p3yn9l1y+YX0qD+tUWfKlPmfmolld4du2bYvrhCMjI2hvbw8b0OPz+TAyMpJgUSnbnTp1CmazWf7iAEBdXR0aGxuxfft2FBZGv9NicnISZ8+eRVtbG9xuNwDgwoULWLduHRwOB3bv3p3y8hMREVFyzfo//8WLFxc0VVBnZ2fY89LS0gUXirJfW1sb9u/fLz/XarXo6OjA5s2bY3p9YWEhdu7ciZ07d+Ktt97Cnj174PP5MD4+jqeeegqffvopGhsbU1V8IiIiSoFZ7bJlZWWwWq0YHR1d8E9vb28m3gulyalTp8JCpclkwuXLl2MOlTNt3rwZ77//vjyjAADs378fp06dSrisRERElD6zWiw1Gg127dqFpUuXLvikOp2OLZYKdeXKFZjNZvl5c3MzDh8+nPDUQSUlJbDb7XjggQfQ0tICYHoJ0ccee4z3XBIREeWIWS2WdrsdjzzySMInntk1TrlvamoKe/bske+pNJlMYaHSYrFAEASoVCqoVCq4XK55z+lwOOTja2trsXTpUrnl8vbt29izZw+mpqZS96aIiIgoaWa1WM5cNWWh8mEey3zjcDjk0d9arRZHjx4Na6m02+0AAEEQIIoibDYb9Hr9nOf0eDzyCPLu7m4AwNjYGNxuN3w+Hy5cuACHw4F9+/al6F0RERFRsihz7DslXSAQwCuvvCI/7+joQElJScRjy8rKYLFY4HK54PP5op7T6/Wivr4ewPT0REElJSXo6OiQnx89ehSBQCDBd0BERESpJgdLt9uN5ubmlF/wvffew65du1J+HUoul8slT35eV1c370Cd4H2YwVbMSE6fPj1r3fmgLVu2YOvWrQCm7+sMTklERERE2UsOlnV1dSgtLcX69evx6aefpuRi3/nOd2A0GtHe3p6S81PqhNZZLNMAqdVqGAwGOByOiPtFUcSyZcvmPEfodaKdh4iIiLJHWFd4U1MTrFYrPv/5z+N73/te0i7y3nvv4ctf/jJcLhd6e3tx//33J+3clHqSJOHtt98GMB0Yt2/fHtPrmpubIYoinE7nrH0OhyNqa2XQjh075C7yd955J75CExERUdrNusfSYDCgt7cX//2//3cUFBSgsbERly9fjvvEt27dwquvvorq6moIgoAvf/nL+PGPf5zQNEaUGdevX8fQ0BAAoLa2ds4VdULpdDpoNJqI3eH9/f3QaDRzvr6wsBCCIAAAbty4gevXr8dZciIiIkqniAlBo9Ggt7cXTqcTR44cwd/8zd9ApVJBp9OhtrYWWq0WarUaZWVlAKaXdRRFER9//DG8Xq+8DrQkSTCbzejt7WWgzGFer1d+HAx6sbJYLLBarfD5fHKQDB20Mx9BEOT7Kz0eD6qqquK6PhEREaXPnE1PBoMBBoMBPp8PTqcTLpcLp0+fnnPJR41GA6PRiPr6enzta19LdnmzSl9fH4aHhwEAlZWVqKyszHCJUiP4HoHpaYbiYTabYbVaYbfbYbPZAEwP2gk+nk/o9W7evBnXtYmIiCg1/H4//H6/3KMZFFOfpkajQVNTE5qamuRtn3zyCXw+H0ZGRlBWVga1Wp20OTBzRUNDg/z4hRdewIsvvpi5wqTQnTt35MeLFy+O67Whg3hsNlvc69AXFRXJjycmJuJ6LREREaWG3W7HSy+9NGt7bDfLRbB06dK8nwS9q6sL5eXlAKDY1kogPEyGhsxYNTc3yy3ePp8PFosl5teGhsnQkElERESZY7FYsH37dgwNDYU1tC04WBJQU1ODVatWZboYKbdixQr5cX9/f9yvDw7isdls0Gg0YWuNzyf0esuXL4/72kRERJR8wVsABwcHw7Zz5R2al06nkx97PJ55j4+04k5wJZ5Ig3ZEUYzaRR56vXgHDhEREVF6MVjSvKqqquQu/97eXkxOTkY8zmKxoLS0FMB0CDQajfI+s9kMnU4XNnel0WiUw2Jvby/q6+vR2toq75+cnJSDZUVFBUeEExERZTl2hdO8VCoVNm3aBKfTCVEUcfbsWezcuXPWcXa7PeoSjmq1elZrZ2dn55zXfeONN+SWzI0bNy6s8ERERJQ2bLGkmJhMJvlxW1tbWq4Zep147sskIiKizGCwpJjo9XqsWbMGAOB2u/HWW2+l9Ho9PT04f/48AKC6uhp1dXUpvR4REREljsGSYrJo0SIcPHhQfr53716MjY2l5FpjY2PYu3ev/PzAgQNYtIj/VImIiLId/29NMTObzdiwYQOA6WmADhw4AEmSknoNSZLw7LPPyqPKN27cGNe8l0RERJQ5DJYUs4KCApw4cQLFxcUAgPb2djz//PNJC5eSJOHQoUN49dVXAQBLlixBR0cHWyuJiIhyBP+PTXGprq6Gw+GQn7e0tMBisSTcLT42Ngaz2YwjR47I2+x2O6qrqxM6LxEREaUPgyXFbffu3Th27Jj8vL29HevWrUNPT8+CztfT04N169bJLZUAcOzYMezevTvhshIREVH6xBUsv/vd76K6uhrV1dXYtm0bvvvd7+LnP/95iopG2ayxsREnT57EkiVLAAA+nw+PP/446urq8Prrr0edRD3o7t27eP3111FXV4fHH39cvqdyyZIlOHnyJBobG1P+HoiIiCi5VFIcN8itWbMGPp8PGo0GVqsVGo0G3d3d8Pl80Gq1aG5uxv3335/K8mbc4OAgVq9eDQAYGBhQ7FrhgUAA4+PjAIDi4uKo9zleuXIFe/bswYULF8K2q9VqCIIAQRCg1WpRVFSEiYkJ9Pf3w+PxwOPxzFrGceXKlfjJT37C7u8UibVOKTewPpWHdaos+VKfM3NRXMHy0qVLcLlceO655yLua2lpwRe/+EV861vfSl6JswyD5WxTU1NwOBx45ZVXcPXq1QVf83Of+xwGBgagVqsXfA6KLl9+yeUL1qfysE6VJV/qc2YuiutdPvrooxFDZXDfmTNnsHTpUuzbty/xkuaAvr4+eL1eeL1e+P3+TBcnYwoKCrBv3z58+OGHOHfuHAwGAyoqKuZ8TUVFBf7gD/4AKpVK3vbZZ5+F3btJRERE2cnv98Pr9aKvry9se1wtlrFyu924dOmSIlsuQ5N5qBdeeAEvvvhi+guUIsn4S+v69evweDy4efMmJiYmUFRUhOXLl0MQBFRVVQEA/uiP/ginT5+WX/PAAw/g5z//OUpKSpLzRkiWL3895wvWp/KwTpVF6fX54osv4qWXXgrbFndXeDz27duH48ePp+LUGRUaLLu6ulBeXg4AqKysRGVlZSaLllTp+kJcvnwZjzzySNi2v/iLv8A3v/nNlFwvnyn9l1y+YX0qD+tUWZRen36/H36/H0NDQ2hoaACwgK7wW7duobm5Gfv27cMPfvCDlBQ0l9TU1ECn00Gn0ykqVKbTww8/jH//7/992LbvfOc7uHPnToZKRERERPOprKyETqdDTU1N2Pa4gqXBYIDNZoPdbofBYEBBQQH+6I/+COfPn8etW7fk437+85+jt7c3OSUnxTt06FDY81/+8pc4depUhkpDRERECxVXsFSr1QgEAujt7cW3vvUtPPjggzhz5gzq6+tRWlqKZcuWobq6Glqtlus7U8y+9KUvYfPmzWHbbDYbpqamMlQiIiIiWogFdfjrdDrYbDb09/fj3LlzMJlMePTRRzE6OgpJknDkyBE8/fTTyS4rKdjMVssrV67g9ddfz1BpiIiIaCHiGrxz7do1fPvb34bNZsODDz6YwmJlL85jmRqSJKG2thZer1fe9vDDD+PSpUthUxLRwin9RvJ8w/pUHtapsuRLfSY0j+VDDz0Eh8OBI0eOYNu2bRlZzrG1tVXuetdqtTAajWFhJBqHw4H6+npYLBYYjcaYX0fpoVKpZrVaXr58GT/60Y8yVCIiIiKKV2G8L1i6dCn+5m/+Bp988gmWLl2aijJFJIoijEYjLBYLuru7AQBerxdGoxGCIKCpqQk2my3ia41GI3w+H9xut7yqi8/ngyAIsNlsMJvN6XobNIcnnngCX/jCF/DBBx/I2w4fPoyvfOUrbLUkIiLKAQtul01nqASmw6HVaoXBYJC36XQ6eDweqNVqtLa2wul0znqdw+GA0+kMC5UAoNFo0N7eDovFwpbLLLFo0SJYrdawbf/wD/+At99+O0MlIiIionjkRId/MPjp9fpZ+9RqtdziaDKZZu23Wq3Q6/UR158OhtSZYYYy50/+5E/wG7/xG2HbWlpaMlQaIiIiikdOBEuXywWXy4X6+vqI+4PbRVGEz+eTt3u9XoiiCJ1OF/XcOp0OLpcLoigmtcy0MPfcc8+s9ej/9//+32xVJiIiygE5ESz7+/sBTAfMSAFDo9HIj0P3B9egXrZsWdRzl5WVyeem7PD1r38dK1asCNvGVksiIqLslxPB0mKxQKPRwGAwRGx9DG1tDO3yDobFSN3gM4+/ePFiMopKSbBkyRIcOHAgbNvrr78eNqiHiIiIsk/co8IzQafTya2WkYQuH1lbWys/DgbOYKtkJMF9C+kKDwQCCAQCcb8uF4RObypJUtrfp8ViQUtLi7xUaHDi/Y6OjrSWQ0kyXaeUXKxP5WGdKku+1OfM95UTwXI+drsdAGA2m8NaJ0dGRmI+RzzHBnk8HgwMDETcV1FRgcrKyrjPmY0mJibSfs2ioiJYLBZ85zvfkbe99tpraG5ulidipYXLRJ1S6rA+lYd1qixKqE+/348bN27M2j48PBz2POeDpdPphNfrhUajiTqPZars3Lkz6r5Dhw7h+eefT2NplKexsRF//dd/jdu3bwMAJicn8Zd/+Zf47ne/m+GSERER5ZeOjg68/PLL8x6X08FSFEWYTCao1Wp0d3fPeS9lKrz55psoLy+PuK+yshLFxcVpLU8ySZIk/4VVVFSUkQnKf+M3fgNPP/00/uqv/kreduLECfz5n//5rME9NL9sqFNKHtan8rBOlUVp9dnY2Ignnnhi1vahoSF89atflZ/ndLA0Go0AprukQ0eGB5WVlUEUxZi6uee6DzOahx9+WNFrhQepVKqMrXH63HPP4fjx45icnAQAjI+P47/+1/8a019NFC5b6pSSg/WpPKxTZVFafa5cuRIrV66ctX1wcDDsec6+y9bWVvT29kYNlcDco8GDgqEz3a2dFJvVq1dj9+7dYduOHTuGTz75JEMlIiIiomhyMlg6HA7Y7XZcu3YtaqgEfj1CfK4R5cEJ1devX5/cQlLSWK3WsC6EW7duoa2tLYMlIiIiokhyLli6XC7Y7XZ5jfBQTqczbKLz0BV5ognuC12DnLLL2rVrZ9XP0aNH8atf/SpDJSIiIqJIcipYer1eWK1WuN3uiF3XFy9eDGvBDIaRaKvqBJeAnGvJR8oOzc3NYc9v3ryJ73//+xkqDREREUWSM8EyOAK8vb1dfh788fl88Hq9cDqds7rGbTYbfD5f2BriQWfOnAEA+ZyUvR599FF85StfCdv2ne98B3fu3MlQiYiIiGimnAiWoihCEAR4vV4IgoDS0tKwH61WC0EQIr62qakJBoMB9fX1YV3iwdZPm83GFsscMbPVcmBgAK+99lqGSkNEREQz5cR0Qy0tLRFbHGeKNpCns7MTDocDRqMRGo0GIyMjEEURnZ2d0Ov1yS4upcimTZuwceNGvPPOO/K2I0eO4KmnnkJBQUEGS0ZEREQAoJJCF7OkeQ0ODspLCg4MDCh6Hsvx8XEAQHFxcdbMv/WjH/0IDQ0NYds6Ozs5+CoG2VqntDCsT+VhnSpLvtTnzFykzHdJivUHf/AHeOSRR8K2vfzyy+DfR0RERJnHYEk5RaVS4dChQ2HbLl26hB//+McZKhEREREFMVhSztm5cyd+8zd/M2wbl3gkIiLKPAZLyjkFBQWwWq1h295+++2wQT1ERESUfgyWlJP+43/8j7MGTrW0tGSoNERERAQwWCakr68PXq8XXq8Xfr8/08XJK4sXL8Zzzz0Xtq2rqwvvvfdeZgpERESUR/x+P7xeL/r6+sK2M1gmoKGhAYIgQBAE2O32TBcn7zz99NN44IEHwrax1ZKIiCj17HY7BEGYNQUgg2UCurq64PF44PF4YLFYMl2cvHPvvffi2WefDdvW2dmJn/3sZ5kpEBERUZ6wWCzweDzo6uoK285gmYCamhrodDrodDpUVlZmujh5af/+/bjvvvvk55IkwWazZbBEREREyldZWQmdToeampqw7QyWlNPUajX2798ftu3UqVMYGBjIUImIiIjyF4Ml5bxnn30WxcXF8vO7d+/ie9/7XgZLRERElJ8YLCnnlZeX4+mnnw7b5nA4cPPmzQyViIiIKD8xWJIifOtb30JhYaH8/Pbt2/jLv/zLDJaIiIgo/zBYkiJ8/vOfx5/8yZ+Ebfvrv/5rfPLJJxkqERERUf5hsCTFsFqtUKlU8vNPPvkEx48fz2CJiIiI8guDJSnGb/3Wb2Hnzp1h244ePYrbt29nqERERET5hcGSFKW5uTns+fDwMDo6OjJUGiIiovzCYEmKIggCvvzlL4dta21txd27dzNUIiIiovzBYEmKc+jQobDn//qv/4q/+7u/y1BpiIiI8geDJSnO5s2b8aUvfSls25EjRxAIBDJUIiIiovzAYEmKo1KpZrVafvDBB/if//N/ZqZAREREeYLBMgF9fX3wer3wer3w+/2ZLg6FaGhowLp168K2vfzyy5AkKUMlIiIiUg6/3w+v14u+vr6w7QyWCWhoaIAgCBAEAXa7PdPFoRAqlWrWCHGPx4Pu7u4MlYiIiEg57HY7BEFAQ0ND2HaVxCacuAwODmL16tUAgK6uLpSXlwMAKisrUVlZmcmiJVUgEMD4+DgAoLi4GIsW5d7fIFNTU/jCF76Aq1evytu2bNmC//N//k/mCpVBSqhT+jXWp/KwTpVF6fXp9/vh9/sxNDQkh8uBgQG2WCaipqYGOp0OOp1OUaFSKQoKCmC1WsO29fT04B/+4R8yVCIiIiJlqKyshE6nQ01NTdh2BktStN27d2PlypVh21paWjJUGiIiImVjsCRFKyoqwre+9a2wbW+++SYuX76coRIREREpF4MlKZ7JZMKyZcvCth05ciRDpSEiIlIuBktSvJKSEnzzm98M23bmzBlcuXIlQyUiIiJSpsJMF4AoHb7xjW+gtbUVn332GYDp0Xqtra1ob2+HJEm4fv06vF4vhoeHcefOHSxevBgrVqyATqdDVVUVVCpVht8BERFR9mOwpLxQWlqKxsZGtLa2yttOnDgBv9+P3t5eDA0NRX1teXk5Nm3aBJPJBL1er7gpI4iIiJKF/4ekvHHgwAEsXrxYfj41NYX/9b/+15yhEgCGhobgdDqxbds2rF27FsePH8fU1FSqi0tERJRz2GJJeePTTz9FWVkZbty4EbZdrVajtrYWgiBAq9Vi8eLFuHPnDvr7++HxeNDb2wtRFAEAV69eRWNjI1577TWcOHEC1dXVGXgnRERE2YnBkvLCqVOnYDab5VUQAKCurg6NjY3Yvn07CgujfxUmJydx9uxZtLW1we12AwAuXLiAdevWweFwYPfu3SkvPxERUS5gVzgpXltbG5566ik5VGq1WvT09MDlcmHnzp1zhkoAKCwsxM6dO+FyudDT0wONRgMAGB8fx1NPPYW2traUvwciIqJcwGBJinbq1Cns379ffm4ymXD58mVs3rx5QefbvHkz3n//fZhMJnnb/v37cerUqYTLSkRElOsYLEmxrly5ArPZLD9vbm6G3W5HSUlJQuctKSmB3W5Hc3OzvM1isXBeTCIiynu8xzIBfX19GB4eBjC9GHtlZWWGS0RBU1NT2LNnj9z9bTKZcPjw4YjzUVosFvh8Pvh8PoyMjAAA9Ho9Ojs7o55fpVLh8OHD+Oijj9De3o7bt29jz5496OnpQUFBQWreFBERUZbw+/3w+/2zZlZhi2UCGhoaIAgCBEGA3W7PdHEohMPhwIULFwBM31N59OjRqJOc2+12dHd3w2q1QhRFNDc3zxkqg1QqFY4ePSrfc3nhwgU4HI7kvQkiIqIsZbfbIQgCGhoawrYzWCagq6sLHo8HHo8HFosl08WhfxMIBPDKK6/Izzs6OmLq/g4GxHiUlJSgo6NDfn706FEEAoG4z0NERJRLLBYLPB4Purq6wrazKzwBNTU1WLVqVaaLQTO4XC5cvXoVwPSUQgsdqBOrLVu2YOvWrTh//jyuXLkCt9uN+vr6lF6TiIgok4K3AA4ODoZtZ4slKU57e7v8uLGxMS3XDL0Ou8OJiChfMViSokiShLfffhvA9Io627dvT8t1d+zYAbVaDQB455130nJNIiKibMNgSYpy/fp1eYRabW3tvJOfJ0thYSEEQQAA3LhxA9evX0/LdYmIiLIJgyUpitfrlR8Hg166hF7P4/Gk9dpERETZgMGSFCU4rygwPc1QOoVe7+bNm2m9NhERUTZgsCRFuXPnjvx48eLFab12UVGR/HhiYiKt1yYiIsoGDJakKKFhMjRkzuRwOFBaWgqfzydvE0URAORBOPEKDZOhIZOIiChfMFiSoqxYsUJ+3N/fH/W47u5uiKIoh0kAuHjxIoDpQT8LEXq95cuXL+gcREREuYwTpJOi6HQ6+fFcA2gsFgtEUZSPF0URDocDBoMh7BzxCL1eugcOERERZQMGS1KUqqoqlJeXY2hoCL29vZicnIw45ZBerwcAGI1GaDQaeL1eNDc3o6mpaUHXnZyclINlRUUFqqqqFv4miIiIchSDJSmKSqXCpk2b4HQ6IYoizp49i507d0Y8Vq/XywEzUW+88Ybcrb5x48aknJOIiCjX8B5LUhyTySQ/bmtrS8s1Q6/j9/vx4YcfpuW6RERE2YTBkhRHr9djzZo1AAC324233norpdfr6enB+fPn5ecXLlzAv/t3/w6NjY3yKkBERET5gMEyAX19ffB6vfB6vfD7/ZkuDv2bRYsW4eDBg/LzvXv3YmxsLCXXGhsbw969e2dtn5qawvHjx6HVavFf/st/wWeffZaS6xMREWWC3++H1+tFX19f2HYGywQ0NDRAEAQIggC73Z7p4lAIs9mMDRs2AJieBujAgQOQJCmp15AkCc8++6w8F2akQUJjY2N44YUXUF1dDYfDgcnJyaSWgYiIKBPsdjsEQUBDQ0PYdpWU7P/bKtzg4CBWr14NAOjq6kJ5eTkAoLKyEpWVlZksWlIFAgGMj48DAIqLi7FoUe79DXLlyhWsW7dOfh/Nzc04fPgwVCpVwueWJAmHDh3CkSNHAABLlizBO++8A6fTiaNHj8rXnOkLX/gCbDYb/sN/+A9JKUekcl2/fh1erxfDw8O4c+cOFi9ejBUrVuCRRx5BWVkZVCpVztYp/ZoSvqMUjnWqLEqvT7/fD7/fj6GhITlcDgwMABLFZWBgQAIgAZAGBgYyXZyUmZqaksbGxqSxsTFpamoq08VZsJMnT8r1BUAymUzSZ599ltA5P/vsM+npp58OO+/Jkyfl/QMDA9KePXsklUoVdkzoz6ZNm6T/+3//b6JvT5Kk6br68Y9/LBkMBqm8vDzqNQFIK1askJ544gnpRz/6UU7XKynnO0q/xjpVlnypz5m5SFnxmWiG3bt349ixY/Lz9vZ2rFu3Dj09PQs6X09PD9atW4dXX31V3nbs2DHs3r1bfr5q1Sp0dHTg8uXL+MpXvhLxPG+//TYee+wxPPnkk7h69eqCyhK8j3Pt2rXYtm0bnE7nvIOFhoeH8YMf/ABf+cpXsHbtWhw/fhxTU1MLuj4REdFM7AqPU2hX+MDAAFatWpXhEqWG0prwT506BYvFgtu3b8vbtm7disbGRuzYsSPi/ZFBd+/exdmzZ9HW1hY2+nvJkiWw2+1hoTISt9uNpqYmeL3eiPvvuece7Nu3D3/2Z38W81KQV65cwZ49e3DhwoWw7Wq1GrW1tRAEAVqtFosXL8adO3fQ398Pj8eD3t7esGUsAWDDhg04ceIEqqurY7o2ZQelfUeJdao0+VKfM3MRg2WcGCxz11xhLDgIS6vVoqioCBMTE3IY83g8CYexQCCA//E//gcOHTqEX/ziFxGPuf/++/Htb38b3/zmN3HvvfdGPdepU6dgNpvD7uOsq6tDY2Mjtm/fPmdInpyclEOy2+2WtxcXF8PhcMwbkil7KPE7mu9Yp8qSL/U5MxfxHss48R7L3DY5OSm1tbVJa9asmfNexGg/a9askdra2qTJyckFXX98fFz63ve+J5WWlka9xsqVK6WOjo6I1zh27FjYsVqtVurp6VlQWXp6eiSNRhN2vmPHji3oXJR+Sv2O5jPWqbLkS30q4h5Lr9cLrVY7qxUpGofDgfr6elgsFhiNRhiNxqjdkqRsBQUF2LdvHz788EOcO3cOBoMBFRUVc76moqICBoMB586dw4cffoh9+/ahoKBgQdcvKirCwYMH0d/fj+eeew5FRUWzjvnlL3+JvXv34pFHHsGPfvQjeZqkU6dOYf/+/fJxJpMJly9fxubNmxdUls2bN+P9998PW6lo//79OHXq1ILOR0RElFNd4V6vF3a7HQ6HAwAwOjoKtVo952uMRiN8Ph/cbrd8rM/ngyAIsNlsMJvNcZWBXeHKdP36dXg8Hty8eRMTExMoKirC8uXLIQgCqqqqUnbdX/ziF/izP/sz/Lf/9t+iHrN161Z84xvfwB//8R+nbOqk559/Hi0tLQCm7x29fPky77nMcvn2Hc0HrFNlyZf6zMl7LFtbW3H69GnU1tbKLY6iKM4bLB0OBywWS8TjnE4njEYjPB4PdDpdzGVhsKRUuHTpEp577rmw+x6jMZlMsNvtSZ0HU5IkWCwWtLe3A5i+h7Snp2fBLbOUevyOKg/rVFnypT5zMljOVFpaGlOwLC0tRW1tLbq7uyPuV6lU0Ov1UfdHwmBJqSJJEs6dO4empia8//77EY/RarW4fPkySkpKZu1rbW3FxYsXAQCiKEKn06G5uRkOhwN6vX7eP6DGxsawbt06eSWhtrY27Nu3L8F3RanC76jysE6VJV/qc2YuUua7xHS3efB/rtHodDq4XK6Y79UkSiWVSoVt27bB6/Xib//2byP+0dLR0RExVNbX10OtVqOzsxOdnZ3o7u6W7ym2Wq0xXb+kpAQdHR3y86NHjyIQCCz8DRERUd5RbLA8ffo0AGDZsmVRjykrKwMAuFyutJSJKBYFBQX4T//pP+FnP/sZ9u7dK2+vq6uLOFDH6XQCwKz7hTUaTdxr2G/ZsgVbt24FMD09Uyxd80REREGKDZbBsDhXV3lwX7D7kCibLFmyBLdu3ZKfNzY2Rjyuu7s76r9zjUYDg8EQ13VDrxMcKEdERBSL6DMp57hg93awVTKS4L6FdoUHAgHFdhWG3norSZJi32c2kyQJb7/9NoDpP4K2b98e8TitVguHwwGfzweNRjNrv8VimXf2hFA7duyAWq2GKIp45513WPdZit9R5WGdKku+1OfM96XYYDkyMpKSY0N5PJ7pWeYjqKioQGVl5YLOm20mJiYyXYS8dP36dXnt79ra2qgr6pjNZrS0tECr1cJsNsNoNKK2tlYOk3q9Pq7rFhYWQhAEuN1u3LhxA9euXVPMv2Wl4ndUeVinyqKE+vT7/bhx48as7cPDw2HPFRss02Hnzp1R9x06dAjPP/98GktDSvPee+/JjwVBiHqcWq2G2+2G0WiEw+GQu681Gg0sFguamprivnYwWALTUyExWBIR5beOjg68/PLL8x7HYJmAN998E+Xl5RH3VVZWori4OM0lSh5JkuS/sIqKipI6ZyLFZnR0VH6s1WrnPFan06G/vx8ulwvd3d3wer1wuVywWq04ffo0PB5PXNcOvZ4oijn9b1mp+B1VHtapsiitPhsbG/HEE0/M2j40NISvfvWr8nPFBsuysjKIohhTN/dc92HO5eGHH1b0PJZBKpVKsfNvZbPJyUn58eLFi2N6jV6vD+v6tlqtaG1tRWtra1wtl6FLTd69e5f1n4X4HVUe1qmyKK0+V65ciZUrV87aPjg4GPY8t9/lHGIZrBAMnfEMbCBKl9AweefOnajHtba2Rt1ns9niXgQACL8fKNJ65kRERJEoNljW1tYCAPr7+6MeE1xhZP369WkpE1E8VqxYIT+e69/xxYsX4fV6o+6vr6+P+9qh13vuuefwta99DTabDT/5yU/w6aefxn0+IiLKD4oNlsH/mc41lVBwX7zz/BGlQ+iqUfPdI9nS0hJ138WLF+MOl6HXGxkZwd///d/j29/+NrZu3YqlS5fid37nd/D1r38ddrsdly5dCuu2JyKi/KXYeyyDYTHaqjqiKMLn8827fjJRplRVVaG8vBxDQ0Po7e3F5ORk1CmHXC4XLBYLbDZb2K0dTqcTXq8XnZ2dMV93cnJyziArSRL++Z//Gf/8z/8sLwG5ZMkS6HQ6/O7v/i6++MUv4otf/CIefPDBnL9ZnYiI4qPYYAlM319mtVojThx95swZAEB7e3smikY0L5VKhU2bNsHpdEIURZw9ezbiFFdlZWXweDwQRREmk0neLoqiPFo8Hm+88Ubciwbcvn0bFy5cwIULF+Rty5cvxxe/+MWwsFlaWhrXeYmIKLeopNCp4XOAz+eTp0Lp7u6ed/Jno9EIr9cLj8cjt+R4vV7U1dWhubk57jn+BgcHsXr1agDAwMCAokeFj4+PAwCKi4tzfjRbrjp37hy2bdsGYHqt8HSsa19XV4fz588DAF599VUUFhbi3XffxT/+4z/i8uXLCXV7V1dXh4XNRx55hIODFojfUeVhnSpLvtTnzFyUE8HS6XSipaUl4vRBZWVlUKvV2LVrV9SQ6HA40NnZCY1Gg5GREYiiCKvVGveKJACDJaVXIBDA2rVrcfXqVQBAT08PNm/enLLr9fT04PHHHwcwHQI/+OCDsLofHx/HpUuX8O6778phM94W0VD33HMPHnnkkbCwWV1dnbf/3iRJwvXr1+H1ejE8PIw7d+5g8eLFWLFiBXQ6HaqqquTbC/gdVR7WqbLkS33mZLDMJgyWlG7Hjx9HY2MjgOmJyy9fvoySkpKkX2dsbAzr1q2TZ0toa2vDvn375n3dxx9/HBY03333XXz88ccLLodarcb69evDwma0hQiUIBAIwOVyob29HW+//ba8jGck5eXl2LRpE0wmE7Zu3SpPQ8XvqDLw966y5Et9MlgmiMGS0m1qagpbtmyR7180mUyw2+1JHRgjSRLMZjNeffVVAMDGjRvR09OzoHqXJAnXrl2TQ+a7774Lr9cr/3taiM9//vPyfZq/+7u/C51Ol5JwnU5TU1NwOBx45ZVX5BbpeKxZswbf+MY3sHfvXpSUlPA7qgD8vass+VKfDJYJYrCkTLhy5QrWrVsn10lzczMOHz6clHApSRIOHTqEI0eOAJge4X358mVUV1cnfO6gu3fvoq+vTw6b//iP/4gPPvgAC/31U1BQgN/5nd8Ja9X87d/+bRQUFCStzKl05coV7NmzJ2ywEzDdWltbWwtBEKDVarF48WLcuXMH/f398Hg86O3tnTWw6vd+7/dw4sQJrF27No3vgFKBv3eVJV/qk8EyQQyWlCmnTp3CU089JT83mUw4evRoQi13Y2NjePbZZ+WWSgA4efIkdu/enVBZY/HJJ5/A4/GEhU2/37/g85WUlKC2tjYsbK5atSrrpjw6deoUzGZzWAtuXV0dGhsbsX379qhTSgHTU0GdPXsWbW1tcLvd8vbi4mI4HI601BulDn/vKku+1CeDZYIYLCmT2trasH//fvm5RqNBR0cHtmzZEve5enp6sHfvXvmeSgA4duyYfD9nukmShF/+8pdh92pevHgRY2NjCz5nRUWFHDJ/93d/F7W1tVi6dGkSSx2fmfWn1WrR0dGxoAFZb731Fvbs2ZM19UeJ4+9dZcmX+mSwTFDoB9jV1SUPKqisrERlZWUmi5ZU+fKFyEWnTp2CxWLB7du35W1bt25FY2MjduzYMWeL1927d+UWr+CUQsB097fdbs+6Fq+pqSn8y7/8S9j9mn19fZiamlrwOb/whS+Ehc2ampqwddlTJVUtzgcOHAibjzddLc6UfPy9qyxKr0+/3w+/34+hoSE0NDQAYLBckNBgGeqFF17Aiy++mP4CpYjSvxC5bq579ARBkO/RKyoqwsTEhHyPXnAi9VAbNmzAiRMnknpPZSqNjY3h0qVLYWHz5z//+YLPV1RUBJ1OFzY4SKPRJLULPdX3yD7//PPysp6puEeW0oO/d5VF6fX54osv4qWXXgrbxmC5AGyxpGyRjFHFBw8ehNlszplBL9EMDQ3h4sWLYWEz3tWDQpWVlc1aNeiBBx5Y0LnmG9VvNBrh8/nkLm2NRgONRhO2DKfT6YTVapXn8Q3uD64oJkkSLBaL3HK5YcMG9PT05Hy95hv+3lUWpdcnWyyThPdYUrYJBAJwu91wOBx45513cOPGjajHlpeX40tf+hIsFgvq6+sVW6+BQABXr14Nu1/zvffek+d9XAiNRhMWNB999FEsWbJk3tfFOg9pMGjO9Su5vr4eRqMRZrN51r6FzkNK2YO/d5UlX+qT91gmiMGSst3169fh8Xhw8+ZNTExMoKioCMuXL8ejjz6KsrIyAPlZpxMTE7h8+XJY2PzZz3624PMVFhZi3bp1YWHzC1/4QtjnGs/KScF11EdHR6Nes7W1FXq9HjqdLuL++VZOouzG37vKki/1OTMXRb/Ln4hyUlVVFaqqqmZtD/0ll4+KiorkAPiNb3wDADAyMoLe3l45bP7jP/4jbt68GdP5Jicn4fV64fV6cfz4cQDA/fffj9raWjls3r59Ww6VdXV1KV2OEwC2bNmCrVu34vz587hy5Qrcbjfq6+tTek0iolAMlkSUt8rKyvDlL38ZX/7ylwFMd0P/4he/CFui0uPxhI3An8utW7dw/vz5sBH3QemaBqixsVG+vsPhYLDMIcG14t977z2Mjo5icnIy6lrxRNmKwZKI6N+oVCo8+OCDePDBB/Hkk08CmG6Z/Kd/+qewLvR//ud/jmvVILVaje3bt6eq2GF27NgBtVoNURTxzjvvpOWatHALXSter9crtmuVchuDJRHRHAoLC/HII4/gkUcekQfNfPrpp/B4PGFhc3BwMOo5amtr55xfNNnlFQQBbrcbN27cwPXr1yPeGkGZtZBZHYaGhuB0OuF0OhU1qwMpC4MlEVGc7rvvPjz++OPyQBlgetBUaBf6T3/6U7kLXRCEtJYvGCwBwOPxMFhmmWSsFX/16lU0Njbitddey6l5aEn5GCyJiJKgqqoKf/iHf4g//MM/BAC0t7fLLZxarTatZQm9Xk9PDx566CGUl5dj2bJl7D7NsGSvFX/hwgWsW7eOa8VT1mCwJCJKgcnJSflxLEtGlpWVha37HUl/fz8MBsO85yoqKpIff+9738P3vvc9AMCiRYuwfPlylJeXR/1ZsWIFysvLsXz5ctxzzz3zXotil+ha8YWFhdi5cyd27twZtlb8+Pg4nnrqKXz66adcKz6NgoOtvF4vhoeHcefOnbDBVhUVFZkuYkYwWBIRpUBomIxlYna9Xg+HwwFRFKFWqyMe4/P55NV25jIxMRFxeyAQwNDQ0JwDREItW7YsavCc+RMaZmm2U6dOhYXKRNeK37x5M95///2wteL379+P++67jy2XKRTvYKsvfelL+NM//VM0NDTkTW8BgyURUQqsWLFCftzf3z/v8VarFQ6HAw6HA01NTbP2u1yuqBOjzxTL9WLx8ccf4+OPP8b/+3//b95jly5dOmfwDA2mn/vc55JSvlxx5cqVsNWSkrVWfElJCex2Ox544AF5rXiLxYLHHnuM91wm2UIHW/3gBz/AD37wg7wabMVgSUSUAqEh0OPxzHt8cP1vo9EIjUYT1uXtdDpht9vR3d0d07VDrxeceijVPvnkE3zyyScxrWZ07733ztsVH/xZunRpTs/dODU1hT179sj3VJpMprBQGVwr3uv1Apiuu5l/QDgcDthstohrxatUKhw+fBgfffQR2tvbcfv2bezZs4drxScRB1vFh0s6xolLOlKuYp2mlyRJqKysxNDQENRqNW7evBnTlEM+nw82mw0+n0/uEl+/fn3EVsxIJicnsXz5coiiiIqKCvj9fty5cwc3b96Uu8GDP8PDw7O2ffTRRwgEAom89aRavHjxvN3wwZ+ysrKs+3cd61rxWq1WvtUhWosz14pPv2QPtgKmf/8qabAV1wpPEIMl5SrWafoZjUY4nU4AwOuvv46dO3em/Jqvv/663NppMBjQ2dkZ1+unpqbw0UcfRQ2eM4Np6CClTCsoKJhzcFJoMF2+fHnK5xaNZ634YGi0WCwwm82w2+2zjrFardi1axfXik+TRAdbhQodbBV07NgxRQy24lrhSdTX14fh4WEAQGVlJSorKzNcIiLKJiaTSQ6WbW1taQmWbW1t8uNILVvzKSgokMPXfCRJwujo6JzBM/R5qteqn5qawo0bN3Djxo15j1WpVLMGJ0VrEV2xYsWCBie5XK641oo3m83o7OyEw+GA0WiEXq+P63pcKz55ONhqfn6/H36/f9YAJrZYxik0mYd64YUX8OKLL6a/QCnC1i3lYZ2mXzwtVsmQzS1WkiTh008/nbcrPvjz2WefZbrIYdRqdUwDk8rLy+XwEU+LdX19Pbq7uyGKIh566CEAwLVr18JmCJivxTJ4nURarGn6nsp169bJvy+TNdgKmP4ePP/88/JgqyVLluDy5cs5ec/liy++iJdeeilsG1ssE9TV1SX/Vc/WSiKaadGiRTh48KDc3bV3796o99glamxsDHv37pWfHzhwIGtCJTDdQnj//ffj/vvvj+l/or/61a9i6oofGhrC6OhoyssviiJEUYxpcFJJSQlWrFghL/MZz1rxarUa7e3tMBqNMJlMcQdDrhWfmPkGWyVKSYOtLBYLtm/fjqGhITQ0NMjbGSwTUFNTo9h7LIkoOcxmM1577TVcuHAB/f39OHDgAOx2e1JHOkuShGeffVa+f2vjxo2wWCxJO38m3HvvvXjwwQfx4IMPznvsnTt3IobQaIOTUt1RNzY2hmvXrsnP410r3mAwwGAwwOl0wuFwxHVLA9eKT4zD4ZBHf2u1Whw9ejTsuzpzFH+k2xU0Gg2sVmvUOWdVKhWOHj0Kt9sNn8+HCxcuwOFw5Nxgq+AtgME/oIIYLImIUqigoAAnTpyQu9ba29vxwAMPJLVr7dChQ3j11VcBTHetdXR0ZFVrZaotXrwYq1atiukP/cnJybgGJ01NTSVcvoWsFd/Z2YnS0lJYLBbo9fqYJsYPvV5wFHJzczMee+wx3Hfffbj//vvl/4Y+XrJkSU5P6ZQsgUAAr7zyivy8o6NjVu9CsAVZpVJBrVZHnALMarVCq9Wis7Mz6kpZJSUl6OjokG9dOXr0KCwWiyK+twyWREQpVl1dDYfDgaeeegoA0NLSgo8++iihwQDAdMvYs88+K4dKALDb7Tl5v1a6FBYWoqKiIqbl9gKBwJyDk2aG02grHi10rXi32w1BEGA0GmOaCzXS9U6ePImTJ0/OefyiRYvCgmak8Dnff4OPi4uLczakxjPYSq1Wo6ysLOI+m80Gp9MJo9GI0dHRqCtpKXWwFYMlEVEa7N69G59++qk80rS9vR1utxsdHR3YsmVL3Ofr6enB3r17Z01fkqsjTLPRokWLsGzZMixbtgy//du/PeexkiTh1q1bcsg8efKkHPhjWSs+Ep1Oh6amJrS2tqK1tTXm18U7gj0QCMj3kCaqsLBw3vAZS0C9//77075MaHC0NoCEpwEKLtF65syZOW9laGxsxPnz5wFMd8MzWBIRUcwaGxtx3333wWKx4Pbt2/D5fHj88cexdetWNDY2YseOHXPei3f37l15wuXg/4yA6e5vu93OUJlBKpUKS5cuxdKlS/Gbv/mb+NnPfiYHy1jWio8m2PpltVqh1+uxa9eueV8TreU0HSYnJzE6OpqUAVX33HNPzCF0vmPmC/eSJOHtt98GEN9gq2hCV0maixIHWzFYEhGl0e7du/HYY4+FLRF3/vx5nD9/Hmq1GoIgyEvEFRUVYWJiQl4izuPxzGpV+r3f+z2cOHECa9euzcC7oWjiXSt+Lt3d3dBqtXC5XDEdH3o9nU6HJUuW4NatW/j0009x69Yt3Lp1K6smto/m7t278nr1iSoqKpozfAKQ52OMd7BVJC6XCxqNZt65SJU42IrBkogozaqrq9HT0wOHw4FXXnlFvq9LFEW43e6w5d+iWbNmDb7xjW9g7969KZm+iBITz1rxPp9vztCo0Whgs9lgtVpjunbo9X74wx/OCiqSJGFiYkIOmqGBc+a2+f5769atpAxwSrWJiQlMTEzgo48+mvfYhQy2CvJ6vTCZTPJ67rEIHWzl8XgYLImIKH4FBQXYt28fLBYL3G43HA4H3nnnnTlXjamoqMDGjRthNpvx+7//+wl1sVJqVVVVoby8HENDQ+jt7cXk5GTEVjCj0SiHytLSUjz55JMRl3NsampCd3d31IEgQZOTk3KwrKioiBhSVCoViouLUVxcjOXLly/g3f2aJEkYHx+PO4xG25cN69THOtjK5/PNmtZLq9XCZrPFtWpS6PVu3rwZ8+uyFYMlEVEGLVq0CPX19fJN+9evX4fH48HNmzcxMTGBoqIiLF++HIIghIWEbPgfMEWnUqmwadMmOJ1OiKKIs2fPRlx5J54J0CNNbTPTG2+8Id8usXHjxpjPvVAqlQpLlizBkiVLYloGdC6SJOH27dsLbkWduW2h85XGM9gq0h8B8QodpJTJ+2OThcGSiCiLVFVV5XxXGE3LxbXiM0mlUuHee+/FvffeG9N0UHORJAljY2Mxh1GPx4Of/vSnABIbbLUQoWEy3SPhU4HBkoiIKAX0ej3WrFmDq1evwu1246233kr5WvHB2QKqq6tRV1eXsmtlO5VKhc997nP43Oc+F9OSyz/84Q/lkeCJDraKV+j1Er01IRvk/hTvREREWSi4VnzQ3r17MTY2lpJrZfta8dkunsFWyRZ6vUQGDmUL/qsjIiJKEbPZjA0bNgCAvFZ8stcqV+Ja8ekWHGwFQB5slQ6xDLbKNQyWCejr64PX64XX64Xf7890cYiIKMsE14ovLi4GML26y/PPP5+0cMm14pMjONgKgDzYKhKLxQJBEOQBUsElNxcq3YOtksnv98Pr9aKvry98h0RxGRgYkADM+nnhhRcyXbSkmpqaksbGxqSxsTFpamoq08WhJGCdKgvrM7ecPHky7P8ZJpNJ+uyzzxI652effSY9/fTTYec9efJkkkqcf3784x/Ln2NdXV1arrl161b5mufOnUvLNZPlhRdemJWFBgYGJJUkJblNXuEGBwexevVqAEBXV5fcdF5ZWRnTDcK5IhAIYHx8HABQXFzMv34VgHWqLKzP3NPW1iavFQ9MT3ye7LXiE13jOp8FAgGsXbtWXrCgp6cn5YOtHn/8cQDTg60++OCDnPoe+/1++P1+DA0NoaGhAQAwMDDArvBE1NTUQKfTQafTKSpUEhFR8jU2NuLkyZNYsmQJAMhrxdfV1eH111+f976+u3fv4vXXX0ddXR0ef/xxOVQuWbIEJ0+eZKhMEAdbxaeyshI6nQ41NTVh29liGafQFsuBgQGsWrUqwyVKDbaGKA/rVFlYn7nrypUrYWvFBy1krfgNGzbgxIkTqK6uTuM7UK6pqSls2bJFrhuTyQS73Q6VSpW0a0iSBLPZLN8Xu3HjRvT09OTsd3hmLmKwjBODJeUq1qmysD5z29TU1Ky14uOxZs0aHDx4EGazGQUFBSkoYf66cuUK1q1bJ3+/mpubcfjw4aSES+nfBlsdOXIEwHRr8+XLl3P6D4OZuYi/iYiIiNIsuFb8hx9+iHPnzsFgMMy72kxFRQUMBgPOnTuHDz/8EPv27WOoTIHq6mo4HA75eUtLCywWS8Ld4mNjYzCbzXKoBKaXhMzlUBkJV94hIiLKkNC14gOBAK5du4ZLly5BFEXcvXs36lrxlFq7d+/Gp59+Kg+2am9vh9vtTvpgq927dyetzNmCwZKIiChLBGcY4e0NmdfY2Ij77rsPFosFt2/flgdbbd26FY2NjdixYwcKC6PHqLt37+Ls2bNoa2uTl9oEpru/7Xa7IkMlwGBJREREFNHu3bvx2GOPhQ22On/+PM6fP8/BVlEwWBIRERFFUV1djZ6enlmDrURRhNvthtvtnvcc+TTYiu3sRERERHNY6GCrJ554AmfPnsW//Mu/5M1gK7ZYEhEREcUgdLAVAFy/fh0ejwc3b97ExMRE2GCriooKecqifLpflsGSiIiIaAGqqqqijtYPBAJpLk12yJ8ITUREREQpxWBJREREREnBYElEREREScF7LBPQ19eH4eFhAL+e1JaIiIhI6fx+P/x+P4aGhsK2s8UyAQ0NDfLkqHa7PdPFISIiIkoLu90OQRDQ0NAQtp0tlgno6upCeXk5ALC1koiIiPKGxWLB9u3bMTQ0FBYuGSwTUFNTg1WrVmW6GERERERpFbwFcHBwMGw7u8KJiIiIKCkYLImIiIgoKRgsiYiIiCgpGCyJiIiIKCnyZvCOw+FAZ2cnNBoNRkZGAADNzc3Q6XQZLhkRERGRMuRFi6XRaITdbkdnZ6f8X5vNhrq6OjgcjkwXL2v5/X4cPnwYfr8/00WhJGGdKgvrU3lYp8qSj/Wp+GDpcDjgdDrhdruhVqvl7RqNBu3t7bBYLPB6vZkrYBa7ceMGXn755bz6Qigd61RZWJ/KwzpVlnysT8UHS6vVCr1eHxYqgwwGg3wMERERESVG0cHS6/VCFMU576PU6XRwuVwQRTF9BSMiIiJSIEUHy9OnTwMAli1bFvWYsrIyAIDL5UpZOfx+P1588cWUNIWn8typlqufS6o/81ytU37m6T93quXq55Kr5061XP5ccrnsqZKtn7mig2UwLEbqBg8K7rt48WLKyuH3+/HSSy+l7AuRqnOnWq5+Lqn+zHO1TvmZp//cqZarn0uunjvVcvlzyeWyp0q2fuaKnm4o2L0dbJWMJLgv1q7wyclJ+fEvf/lLBAKBeV/z8ccfo7y8HB9//DH+9V//NabrxCpV55YkCSMjIykrN5Cbn0uqz53K86e6TvmZp/fc/I4q79z8jmbm/Ln6Hc2Wzzw0eE5OTgKSgqnVagmA1NnZGfUYs9ksAZAMBkNM53z33XclAPzhD3/4wx/+8Ic//An5effddyVFd4UTERERUfoouis8FWpqavDuu+/i5s2bmJqaQmFh5I9wxYoVKC8vT3PpiIiIiJJvaGgIw8PDs7ZPTk5CFEUsW7YMNTU1yg6WZWVlEEVRXsJxvmNjUVxcjPXr1ydaNCIiIqKcsWrVqpiOU3RX+FyjwYOCoTOWY4mIiIgoOkUHy9raWgBAf39/1GN8Ph8AsBWSiIiIKEGKDpb19fUA5p5KKLgvuLwjERERES2MSpIkKdOFSCWVSgWNRhOx1VIURZSWlkKn08Hj8WSgdERERETKoegWSwCw2Wzw+Xxyl3eoM2fOAADa29vTXSwiIiIixVF8iyUAGI1GeL1eeDweeZCO1+tFXV0dmpub0dTUlNkCEhERESlAXgRLAHA4HOjs7IRGo8HIyAhEUYTVaoVer8900YiIiIgUIW+CJcVmZgAHgObmZuh0ugyXjObj9XphNBrDWubnwrrOXq2treju7kZvby/Kysqg0+liqhvWaXYSRREtLS3wer3ytpGRETQ3N887cJR1mlsEQUB7e/uc9aP4Ok10PW5SDoPBIOl0Oml0dFTe1t/fL6nVaslut2euYDQnj8cjr3kPIKz+omFdZ6fR0VFJr9dLnZ2d8jaPxyNpNBoJgNTU1BT1tazT7NTf3y8ZDAapv78/bLvNZpMASDqdLuprWae5pampSQIgeTyeqMfkQ50yWJIkSZJkt9ujhpLOzs55vyyUfjabTdLpdJLZbJa6u7sltVodU7BkXWcvvV4vdXd3z9o+Ojoq129o6AxinWYvnU4n6fX6iJ//XH8wsE5zi8fjkf+4j1Yv+VKnDJYkSZIkqdVqSa/XR90PYM79lHmxBkvWdXbyeDxzfu7B1hC1Wj1rH+s0ewXDhsFgmLVPr9dHbbVkneYWvV4v6XS6OcNhvtSp4qcbovl5vV6Iojjn/R06nQ4ul2vOyeYp+7Gus5fL5YLL5ZIXdpgpdMGH0OnTWKfZzWw2Q61Ww2KxRD2mrKws7DnrNLdYrVZYrdZZ9Rgqn+qUwZJw+vRpAMCyZcuiHhP8wrhcrrSUiVKDdZ29gos4uFyusEEeQRqNRn4cup91mt3sdjtGR0cjzkASrA+j0Ri2nXWaO3w+H0RRnHeGmXyqUwZLkv8RzzWSOLjv4sWLaSgRpQrrOntZLBZoNBoYDIaIrRqhrRih9cc6zU1OpxPA9B8MZrM5bB/rNHdYLBbY7fZ5j8unOi3MdAEo84L/w5qrGT+4L9eb6PMd6zp76XS6iEvPBvX29sqPa2tr5ces09zj8/lgMpmg0+ngdrtn7Wed5obW1lZYrdaYjs2nOmWLJcnzaCX7WMo+rOvcFWwVCd6zF8Q6zQ0+nw9GoxGCIECr1cJsNkedc5Z1mv18Ph/6+/tjXmQln+qUwZKIKMs5nU54vV5oNBrYbLZMF4cWQKPRoLOzEx6PBx6PBy6XC1qtNufvp8tXFouF38UoGCyJiLKYKIowmUxQq9Xo7u6OaVUlym46nQ4ejwcjIyOor6+X77ek3BDsAud3MTIGS5Lv64il+X2u+0Mo+7Guc09wxLDH4wkbGR7EOs1dwUE7JpMp7L461mn2ircLPCif6pTBkmL6qyv4ZeBfaLmNdZ1bWltb0dvbGzVUAqzTXLZ+/XoA063SZ86ckbezTrPXQrvA86lOGSxJHmE614jU4ITMwV+ElJtY17nD4XDAbrfj2rVrUUMlwDrNZg6HA6WlpbPmqQwKrVePxyM/Zp1mJ6/Xi97eXnkA1syf4P2ydXV18ragfKpTBksKW9EjmuA+g8GQhhJRqrCuc4PL5YLdbo84atjpdIYN+GCdZi+73Q5RFOF0OsNWSwoK7RYVBEF+zDrNTjqdDqOjo+jv74/4E/yuut1ueVtQPtUpgyXJ/4ijjU4MLiE311JUlBtY19nP6/XCarXC7XZH7BK7ePFiWEsX6zR7BVupNBpNxFbn0BWUQu/ZY50qTz7VKYMlAQBsNht8Pl/Ev6qD9/60t7enu1iUAqzr7BUcAR78/EVRlH98Ph+8Xi+cTueskMI6zU5Go3HOie9D5yZlnSpHtAE6eVOnEtG/MRgMkkajkUZHR+VtHo9HUqvVks1my1zBaF79/f0SAAmA1N3dPe/xrOvsMzo6Kmk0Grkeo/1oNJqIr2edZie73S7pdDrJ4/GEbTebzRIAyWAwRH0t6zR3jI6Oyt9Ru90e9bh8qFOVJElSRhItZSWHw4HOzk5oNBqMjIxAFEVYrda4p1ag1HM6nWhpaYEoirP+Qi4rK4NarcauXbvQ1NQU8fWs6+xitVrR2to673F6vR7d3d0R97FOs5PP55Nbq4LfVY1GA4vFMm/dsE6zW2trK+x2e9jvYFEUodFooFarwwZlBSm9ThksiYiIiCgpeI8lERERESUFgyURERERJQWDJRERERElBYMlERERESUFgyURERERJQWDJRERERElBYMlERERESUFgyURERERJQWDJRERERElBYMlERERESUFgyURERERJQWDJRERERElBYMlERERESUFgyURERERJQWDJRERERElBYMlEVEWcblcmS5C3Hw+H3w+X6aLQURZgMGSiChLtLa2oru7O67XuFwuaLXaFJUoNhqNBhaLBV6vN6PlIKLMY7AkIsoCTqcTp0+fhs1mi+t1drsdPp8vppZOURSh1Wqh1WpRWloa9hPcPlN9fT1UKlXYsSqVCvX19WHHdXZ2wmg0suWSKM8xWBIRZZjP54PJZILb7Y77tU6nE8B0wJyPWq1Gf38/+vv7YbPZIIoiRFFEe3u7vH2m7u5uSJIEs9kMURRhNpshSdKsllW1Wg273T4rcBJRfmGwJCLKMKPRiObmZqjV6rheFwyVMx/HQqPRRHwcjc1mg1qtnrNFVa/XQ6PRoLW1Na6yEJFyMFgSEWWQ0+mE1+tFU1NT3K+d2XUeT7gsKyuL+3qxvMZqtcJqtUIUxbjPT0S5j8GSiCiDWlpaYDabF/Ral8uFpqYmuaXz9OnTSSzZwgRbLR0OR6aLQkQZwGBJRJQhPp8PXq8XFosl7tc6nU48+eSTACAH03i7w1PFYDCgpaUl08UgogxgsCQiypBgENTpdHG/9vTp0zAajQCAXbt2zTpnJq1fvx6iKHL6IaI8xGBJRDSH1tZWGI1GCIIgByWv1wuj0Sj/LDTMdXd3LyhUAtPd4Hq9HsB0MA0OwMmW7nAgNyd7J6LEMFgSEUURDEadnZ2ora1FXV0dvF4v7HY7Ojs70d7eDp/PJ7ccxqu3txe1tbVxvy60GzzIYDDI+zJNrVZDrVbj4sWLmS4KEaUZgyURURR2uz1stLYoirBarfKckWfOnIHX611wq2NwwvKFlGtmmM227vCysjJOlk6UhxgsiYhi0NvbCyB8IvInn3wSnZ2dC5rYPDgdT7xzV4qiiN7eXrm7OSi0OzyWydJTTaPRMFgS5SEGSyKiCERRRHNzs/w42DIZOpm4Wq2GwWCIOxwCkENXvPNJnjlzZlY3eFCwO9zlcmV8Hkm1Wp3xMhBR+hVmugBERNlIrVbLXdzBey1nthImYmRkZEGv6+zshM/nm7cL/cyZMwueHzOahZaZiPIHgyUR0TyC62Incx3sYEtlPGFNFEX4fL6Ia3oHabVa+Hw+dHZ2zhksQ1teYymDz+eLaenH0LLGczwRKQO7womI5pGKFstg93k83cVnzpyRu7ujCU62Pl93uFqtloNfLPNNer3esAFC8xkZGVnQLQJElNsYLImI5uDz+eDz+RY88juaYKj7+OOPY35NZ2fnvKv0hLZSnjlzZs5jg4N8Ypn70mq1zhtqQ4miuKD1yIkotzFYEhHNIdhaGU9rXaw0Gk3Mq9MEA+583ctqtVpuWZ1vdLher4fZbIbX651zbW+LxQKLxRJX13YqwjgRZT8GSyKiOQTvr0xmN3iQXq+XpzGaS3Cln+Da4vMJdkF7vd55V7+x2+2w2WywWCywWq1h3ederxeCIECtVofN5xlLeYHk3pNKRLmBwZKIaB56vT4lrW/19fUQRTHqvZCiKEKlUkEQBHl6IkEQIAhCxOONRiNKS0vhcrnk1W/q6+uh1WrnXB2oqakJ/f39EEURgiBAq9VCq9WipaUF7e3tsNlscb2vYFheyKpCRJTbVJIkSZkuBBFRvlKpVLDb7UmfGiiT6uvroVar0dnZmemiEFGaMVgSEWWQxWKBy+WacwqhXCKKIkpLS9Hd3Z2S2weIKLsxWBIRZVAwiHk8HkUMdrFarfB6vfK9qUSUXxgsiYgyrLW1Fd3d3TkfxkRRxEMPPQSPx8PJ0YnyFAfvEBFlWHDEdWtra4ZLkhij0Yjm5maGSqI8xhZLIqIsEByR3dnZmZNd4q2trejv75937kwiUja2WBIRZQG1Wg2Px4OWlpZMFyVuXq8XH3/8MUMlEbHFkoiIiIiSgy2WRERERJQU/x/SkB73XRAbHgAAAABJRU5ErkJggg==",
      "text/plain": [
       "<Figure size 675x540 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#plot orbitral speeds of planets\n",
    "###############################################################\n",
    "\n",
    "\n",
    "km2AU = 6.6846e-9\n",
    "AU2km = 1.496e+8\n",
    "\n",
    "def_width,def_height = plt.rcParams[\"figure.figsize\"]\n",
    "def_height = 0.8*def_width\n",
    "\n",
    "fig = plt.figure(constrained_layout=True,dpi=200)\n",
    "ax = fig.add_gridspec(1,1).subplots()\n",
    "fig.set_size_inches(def_width,def_height)\n",
    "\n",
    "table = np.genfromtxt('data_OrbSpeeds_Planets.dat')\n",
    "\n",
    "r = table[:,1]*1e6*km2AU\n",
    "v = table[:,2]\n",
    "planet = ['M','V','E','M','J','S','U','N','P']\n",
    "\n",
    "ax.plot(r,v,'black',ls=ls_dict['solid'])\n",
    "ax.scatter(r,v,c='white',edgecolor='black',s=125,zorder=99)\n",
    "ax.grid()\n",
    "ax.set_ylim(0,55)\n",
    "ax.set_xlim(-5,45)\n",
    "\n",
    "ax.set_xlabel(r'$r$ (AU)')\n",
    "ax.set_ylabel(r'$v$ (km/s)')\n",
    "\n",
    "for i in range(len(r)):\n",
    "    ax.annotate(planet[i],(r[i]-0.6,v[i]-0.6),size=7,zorder=100)\n",
    "\n",
    "fig.savefig('OrbSpeeds_Planets.pdf')"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "base",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.16"
  },
  "orig_nbformat": 4,
  "vscode": {
   "interpreter": {
    "hash": "5e98091521b021a0262d3b04f9be520719955d953c9d9013684c4a3003ebf5f6"
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figures/plot_TMGS-THESIS.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "#draw transformation of Gaussian PDF from LAB to COM\n",
    "############################################################################\n",
    "\n",
    "import numpy as np\n",
    "from math import pi\n",
    "import matplotlib.pyplot as plt\n",
    "from scipy.interpolate import interp1d\n",
    "\n",
    "plt.style.use('vyason')\n",
    "from collections import OrderedDict\n",
    "ls_dict = OrderedDict(\n",
    "            [('solid',     (0, ())),\n",
    "            ('ldot',      (0, (1, 10))),\n",
    "            ('dot',       (0, (1, 5))),\n",
    "            ('ddot',      (0, (1, 1))),\n",
    "            ('ldash',     (0, (5, 10))),\n",
    "            ('dash',      (0, (5, 5))),\n",
    "            ('ddash',     (0, (5, 1))),\n",
    "            ('ldashdot',  (0, (3, 10, 1, 10))),\n",
    "            ('dashdot',   (0, (3, 5, 1, 5))),\n",
    "            ('ddashdot',  (0, (3, 1, 1, 1))),\n",
    "            ('ldashdot',  (0, (3, 10, 1, 10, 1, 10))),\n",
    "            ('dashdot',   (0, (3, 5, 1, 5, 1, 5))),\n",
    "            ('ddashdot',  (0, (3, 1, 1, 1, 1, 1)))])\n",
    "\n",
    "script,tiny,small,normal,large,huge=5,6,7,8,9,10\n",
    "\n",
    "def_width,def_height = plt.rcParams[\"figure.figsize\"]\n",
    "def_height = 0.5*def_width\n",
    "\n",
    "def gauss(x,sig):\n",
    "    return np.exp(-(x/(2*sig))**2)/np.sqrt(sig*np.sqrt(2*pi))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "SPECIAL CASE OF IDENTICAL MASSES"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1012.5x337.5 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = plt.figure(constrained_layout=True,dpi=200)\n",
    "fig.set_size_inches(1.5*def_width,def_height)\n",
    "ax = fig.add_gridspec(1,1).subplots()\n",
    "ax.axis('off')\n",
    "    \n",
    "xmin,xmax,dx=-10,+19,0.02\n",
    "x=np.arange(xmin,xmax+dx,dx)\n",
    "\n",
    "xA0,xB0,sig = -8,+8,0.3\n",
    "\n",
    "R0,r0 = (xA0+xB0)/2,xB0 -xA0\n",
    "sigA,sigB = sig,sig\n",
    "sigR,sigr = sig/1.9,sig*1.8\n",
    "\n",
    "xA,xB = np.arange(xA0-6*sigA,xA0+6*sigA+dx,dx),np.arange(xB0-6*sigB,xB0+6*sigB+dx,dx)\n",
    "R,r = np.arange(R0-6*sigR,R0+6*sigR+dx,dx),np.arange(r0-6*sigr,r0+6*sigr+dx,dx)\n",
    "\n",
    "rhoA,rhoB = gauss(xA-xA0,sigA),gauss(xB-xB0,sigB)\n",
    "rhoR,rhor = 1.1*gauss(R-R0,sigR),gauss(r-r0,sigr)\n",
    "\n",
    "c_LAB = 'darkred'\n",
    "c_COM = 'blue'\n",
    "alpha = 0.5\n",
    "\n",
    "ymin,ymax=-0.33*gauss(0,sigR),1.3*gauss(0,sigR)\n",
    "\n",
    "ax.set_xlim(xmin-2*sig,xmax)\n",
    "ax.set_ylim(ymin,ymax)\n",
    "\n",
    "ax.plot(xA,rhoA,color=c_LAB,ls='');                ax.plot(xB,rhoB,color=c_LAB,ls='')\n",
    "ax.fill_between(xA,rhoA,color=c_LAB,alpha=alpha);  ax.fill_between(xB,rhoB,color=c_LAB,alpha=alpha)\n",
    "\n",
    "ax.plot(R,rhoR,color=c_COM,ls='');                 ax.plot(r,rhor,color=c_COM,ls='')\n",
    "ax.fill_between(R,rhoR,color=c_COM,alpha=alpha);   ax.fill_between(r,rhor,color=c_COM,alpha=alpha)\n",
    "\n",
    "\n",
    "#write masses and sigmasa and wave functions\n",
    "#----------------------------------------------------------------------------------\n",
    "ax.annotate(r'$m$',(xA0-7*sig,0.05*ymax),color=c_LAB,fontsize=normal)\n",
    "ax.annotate(r'$m$',(xB0-7*sig,0.05*ymax),color=c_LAB,fontsize=normal)\n",
    "ax.annotate(r'$2m$',(R0-7*sig,0.05*ymax),color=c_COM,fontsize=normal)\n",
    "ax.annotate(r'$m/2$',(r0-11*sig,0.05*ymax),color=c_COM,fontsize=normal)\n",
    "\n",
    "ax.annotate(r'$\\sigma$',(xA0+5*sig,0.05*ymax),color=c_LAB,fontsize=normal)\n",
    "ax.annotate(r'$\\sigma$',(xB0+5*sig,0.05*ymax),color=c_LAB,fontsize=normal)\n",
    "ax.annotate(r'$\\sigma/\\sqrt{2}$',(R0+3.5*sig,0.05*ymax),color=c_COM,fontsize=normal)\n",
    "ax.annotate(r'$\\sigma\\sqrt{2}$',(r0+6.5*sig,0.05*ymax),color=c_COM,fontsize=normal)\n",
    "\n",
    "ax.annotate(r'$|\\psi_A|^2$',(xA0-3.5*sig,0.4*ymin),color=c_LAB,fontsize=normal)\n",
    "ax.annotate(r'$|\\psi_B|^2$',(xB0-3.5*sig,0.4*ymin),color=c_LAB,fontsize=normal)\n",
    "ax.annotate(r'$|\\phi|^2$',(R0-2.5*sig,0.4*ymin),color=c_COM,fontsize=normal)\n",
    "ax.annotate(r'$|\\psi|^2$',(r0-2.5*sig,0.4*ymin),color=c_COM,fontsize=normal)\n",
    "\n",
    "\n",
    "#write displacements xA xB R r and show arrows\n",
    "#----------------------------------------------------------------------------------\n",
    "ax.annotate(r'$x_A$',(xA0-1*sig,1.2*gauss(0,sigA)),color=c_LAB,fontsize=normal)\n",
    "ax.annotate(r'$x_B$',(xB0-1*sig,1.2*gauss(0,sigB)),color=c_LAB,fontsize=normal)\n",
    "ax.annotate(r'$R = (x_A+x_B)/2$',(R0-8*sig,1.25*gauss(0,sigR)),color=c_COM,fontsize=normal)\n",
    "ax.annotate(r'$r = x_B-x_A$',(r0-6*sig,1.3*gauss(0,sigr)),color=c_COM,fontsize=normal)\n",
    "\n",
    "ax.annotate('',xytext=(xA0-5*sig,1.1*gauss(0,sigA)),xy=(xA0+5*sig,1.1*gauss(0,sigA)),arrowprops=dict(arrowstyle='<->',color=c_LAB))\n",
    "ax.annotate('',xytext=(xB0-5*sig,1.1*gauss(0,sigB)),xy=(xB0+5*sig,1.1*gauss(0,sigB)),arrowprops=dict(arrowstyle='<->',color=c_LAB))\n",
    "ax.annotate('',xytext=(R0-5*sig,1.15*gauss(0,sigR)),xy=(R0+5*sig,1.15*gauss(0,sigR)),arrowprops=dict(arrowstyle='<->',color=c_COM))\n",
    "ax.annotate('',xytext=(r0-5*sig,1.15*gauss(0,sigr)),xy=(r0+5*sig,1.15*gauss(0,sigr)),arrowprops=dict(arrowstyle='<->',color=c_COM))\n",
    "\n",
    "\n",
    "#show distance L between wave packets\n",
    "#----------------------------------------------------------------------------------\n",
    "ax.annotate('',xytext=(xA0-0.5*sigA,0.95*ymin),xy=(xB0+0.5*sigB,0.95*ymin),arrowprops=dict(arrowstyle='<|-|>',color=c_LAB),fontsize=normal)\n",
    "ax.annotate('',xytext=(R0-0.75*sigR,0.65*ymin),xy=(r0+0.5*sigr,0.65*ymin),arrowprops=dict(arrowstyle='<|-|>',color=c_COM),fontsize=normal)\n",
    "ax.annotate(r'$L$',((xA0+R0)/2-sig,0.8*ymin),color=c_LAB,fontsize=normal)\n",
    "ax.annotate(r'$L$',((xB0+r0)/2,1.0*ymin),color=c_COM,fontsize=normal)\n",
    "\n",
    "\n",
    "#show momentum arrows p0\n",
    "#----------------------------------------------------------------------------------\n",
    "ax.annotate(r'$p_0$',color=c_LAB,xytext=(xA0+10*sig,0.95*gauss(0,sigA)),xy=(xA0-0.5*sig,1*gauss(0,sigA)),arrowprops=dict(arrowstyle='<-',color=c_LAB),fontsize=normal)\n",
    "ax.annotate(r'$p_0$',color=c_LAB,xytext=(xB0-14*sig,0.95*gauss(0,sigB)),xy=(xB0+0.8*sig,1*gauss(0,sigB)),arrowprops=dict(arrowstyle='<-',color=c_LAB),fontsize=normal)\n",
    "ax.annotate(r'$p_0$',color=c_COM,xytext=(r0-14*sig,0.95*gauss(0,sigr)),xy=(r0+0.4*sigr,1*gauss(0,sigr)),arrowprops=dict(arrowstyle='<-',color=c_COM),fontsize=normal)\n",
    "\n",
    "fig.savefig('TMGS_special-THESIS.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1012.5x337.5 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = plt.figure(constrained_layout=True,dpi=200)\n",
    "fig.set_size_inches(1.5*def_width,def_height)\n",
    "ax = fig.add_gridspec(1,1).subplots()\n",
    "ax.axis('off')\n",
    "    \n",
    "xmin,xmax,dx=-11,+19,0.02\n",
    "x=np.arange(xmin,xmax+dx,dx)\n",
    "\n",
    "xA0,xB0,sig = -8,+8,0.3\n",
    "\n",
    "R0,r0 = (xA0+xB0)/2,xB0 -xA0\n",
    "sigA,sigB = sig,sig\n",
    "sigR,sigr = sig/1.9,sig*1.8\n",
    "\n",
    "xA,xB = np.arange(xA0-6*sigA,xA0+6*sigA+dx,dx),np.arange(xB0-6*sigB,xB0+6*sigB+dx,dx)\n",
    "R,r = np.arange(R0-6*sigR,R0+6*sigR+dx,dx),np.arange(r0-6*sigr,r0+6*sigr+dx,dx)\n",
    "\n",
    "rhoA,rhoB = gauss(xA-xA0,sigA),gauss(xB-xB0,sigB)\n",
    "rhoR,rhor = 1.1*gauss(R-R0,sigR),gauss(r-r0,sigr)\n",
    "\n",
    "c_LAB = 'darkred'\n",
    "c_COM = 'blue'\n",
    "alpha = 0.66\n",
    "\n",
    "ymin,ymax=-0.33*gauss(0,sigR),1.3*gauss(0,sigR)\n",
    "\n",
    "ax.set_xlim(xmin-2*sig,xmax)\n",
    "ax.set_ylim(ymin,ymax)\n",
    "\n",
    "ax.plot(xA,rhoA,color=c_LAB,ls='');                ax.plot(xB,rhoB,color=c_LAB,ls='')\n",
    "ax.fill_between(xA,rhoA,color=c_LAB,alpha=alpha);  ax.fill_between(xB,rhoB,color=c_LAB,alpha=alpha)\n",
    "\n",
    "ax.plot(R,rhoR,color=c_COM,ls='');                 ax.plot(r,rhor,color=c_COM,ls='')\n",
    "ax.fill_between(R,rhoR,color=c_COM,alpha=alpha);   ax.fill_between(r,rhor,color=c_COM,alpha=alpha)\n",
    "\n",
    "\n",
    "#write masses and sigmasa and wave functions\n",
    "#----------------------------------------------------------------------------------\n",
    "ax.annotate(r'$m_A$',(xA0-9*sig,0.05*ymax),color=c_LAB,fontsize=normal)\n",
    "ax.annotate(r'$m_B$',(xB0-9*sig,0.05*ymax),color=c_LAB,fontsize=normal)\n",
    "ax.annotate(r'$M$',(R0-6*sig,0.05*ymax),color=c_COM,fontsize=normal)\n",
    "ax.annotate(r'$\\mu$',(r0-8*sig,0.05*ymax),color=c_COM,fontsize=normal)\n",
    "\n",
    "ax.annotate(r'$\\sigma_A$',(xA0+5*sig,0.05*ymax),color=c_LAB,fontsize=normal)\n",
    "ax.annotate(r'$\\sigma_B$',(xB0+5*sig,0.05*ymax),color=c_LAB,fontsize=normal)\n",
    "ax.annotate(r'$\\sigma_M$',(R0+3.5*sig,0.05*ymax),color=c_COM,fontsize=normal)\n",
    "ax.annotate(r'$\\sigma_\\mu$',(r0+6.5*sig,0.05*ymax),color=c_COM,fontsize=normal)\n",
    "\n",
    "ax.annotate(r'$|\\psi_A|^2$',(xA0-3.5*sig,0.4*ymin),color=c_LAB,fontsize=normal)\n",
    "ax.annotate(r'$|\\psi_B|^2$',(xB0-3.5*sig,0.4*ymin),color=c_LAB,fontsize=normal)\n",
    "ax.annotate(r'$|\\phi|^2$',(R0-2.5*sig,0.4*ymin),color=c_COM,fontsize=normal)\n",
    "ax.annotate(r'$|\\psi|^2$',(r0-2.5*sig,0.4*ymin),color=c_COM,fontsize=normal)\n",
    "\n",
    "\n",
    "#write displacements xA xB R r and show arrows\n",
    "#----------------------------------------------------------------------------------\n",
    "ax.annotate(r'$x_A$',(xA0-1*sig,1.2*gauss(0,sigA)),color=c_LAB,fontsize=normal)\n",
    "ax.annotate(r'$x_B$',(xB0-1*sig,1.2*gauss(0,sigB)),color=c_LAB,fontsize=normal)\n",
    "ax.annotate(r'$R = (m_Ax_A+m_Bx_B)/M$',(R0-13*sig,1.3*gauss(0,sigR)),color=c_COM,fontsize=normal)\n",
    "ax.annotate(r'$r = x_B-x_A$',(r0-6*sig,1.3*gauss(0,sigr)),color=c_COM,fontsize=normal)\n",
    "\n",
    "ax.annotate('',xytext=(xA0-5*sig,1.1*gauss(0,sigA)),xy=(xA0+5*sig,1.1*gauss(0,sigA)),arrowprops=dict(arrowstyle='<->',color=c_LAB))\n",
    "ax.annotate('',xytext=(xB0-5*sig,1.1*gauss(0,sigB)),xy=(xB0+5*sig,1.1*gauss(0,sigB)),arrowprops=dict(arrowstyle='<->',color=c_LAB))\n",
    "ax.annotate('',xytext=(R0-5*sig,1.15*gauss(0,sigR)),xy=(R0+5*sig,1.15*gauss(0,sigR)),arrowprops=dict(arrowstyle='<->',color=c_COM))\n",
    "ax.annotate('',xytext=(r0-5*sig,1.15*gauss(0,sigr)),xy=(r0+5*sig,1.15*gauss(0,sigr)),arrowprops=dict(arrowstyle='<->',color=c_COM))\n",
    "\n",
    "\n",
    "#show distance L between wave packets\n",
    "#----------------------------------------------------------------------------------\n",
    "ax.annotate('',xytext=(xA0-0.5*sigA,0.95*ymin),xy=(xB0+0.5*sigB,0.95*ymin),arrowprops=dict(arrowstyle='<|-|>',color=c_LAB),fontsize=normal)\n",
    "ax.annotate('',xytext=(R0-0.75*sigR,0.65*ymin),xy=(r0+0.5*sigr,0.65*ymin),arrowprops=dict(arrowstyle='<|-|>',color=c_COM),fontsize=normal)\n",
    "ax.annotate(r'$L$',((xA0+R0)/2-sig,0.8*ymin),color=c_LAB,fontsize=normal)\n",
    "ax.annotate(r'$L$',((xB0+r0)/2,1.0*ymin),color=c_COM,fontsize=normal)\n",
    "\n",
    "\n",
    "#write conditions\n",
    "#----------------------------------------------------------------------------------\n",
    "ax.annotate(r'$ m_A\\sigma_A^2 = m_B\\sigma_B^2 = \\hbar/2\\omega_0$',(xmax-11,ymax),fontsize=small)\n",
    "ax.annotate(r'$\\sigma_M = \\sqrt{\\hbar/2M\\omega_0}, \\ \\sigma_\\mu = \\sqrt{\\hbar/2\\mu\\omega_0}$',(xmax-12,ymax-0.3),fontsize=small)\n",
    "\n",
    "\n",
    "fig.savefig('TMGS_general-THESIS.pdf')"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.13"
  },
  "vscode": {
   "interpreter": {
    "hash": "5e98091521b021a0262d3b04f9be520719955d953c9d9013684c4a3003ebf5f6"
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> figures/plot_accMOND.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "from math import pi\n",
    "\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib.ticker\n",
    "from matplotlib.ticker import FormatStrFormatter\n",
    "\n",
    "plt.style.use('vyason')\n",
    "from collections import OrderedDict\n",
    "ls_dict = OrderedDict(\n",
    "            [('solid',     (0, ())),\n",
    "            ('ldot',      (0, (1, 10))),\n",
    "            ('dot',       (0, (1, 5))),\n",
    "            ('ddot',      (0, (1, 1))),\n",
    "            ('ldash',     (0, (5, 10))),\n",
    "            ('dash',      (0, (5, 5))),\n",
    "            ('ddash',     (0, (5, 1))),\n",
    "            ('ldashdot',  (0, (3, 10, 1, 10))),\n",
    "            ('dashdot',   (0, (3, 5, 1, 5))),\n",
    "            ('ddashdot',  (0, (3, 1, 1, 1))),\n",
    "            ('ldashdot',  (0, (3, 10, 1, 10, 1, 10))),\n",
    "            ('dashdot',   (0, (3, 5, 1, 5, 1, 5))),\n",
    "            ('ddashdot',  (0, (3, 1, 1, 1, 1, 1)))])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "4.682936549257285e-18\n"
     ]
    }
   ],
   "source": [
    "#radius of sphere with mass m\n",
    "def calc_R(m,rho):\n",
    "    return (3*m/(4*pi*rho))**(1/3)\n",
    "\n",
    "def calc_m(R,rho):\n",
    "    return rho*4/3*pi*R**3\n",
    "\n",
    "global hb,c,G,kB,rho\n",
    "\n",
    "hb = 1.05457182e-34\n",
    "c = 299792458\n",
    "G = 6.6743e-11\n",
    "kB = 1.380649e-23\n",
    "\n",
    "\n",
    "rho_Os = 22587.2\n",
    "rho_Si = 2650\n",
    "\n",
    "\n",
    "R0 = 75e-9      #radius in Markus Aspelmeyer's science paper\n",
    "m = calc_m(R0,rho_Si)\n",
    "\n",
    "print(m)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "No artists with labels found to put in legend.  Note that artists whose label start with an underscore are ignored when legend() is called with no argument.\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 506.25x405 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "a0 = 1.2e-10        #MOND critical value\n",
    "\n",
    "#Torsion pendulum limits\n",
    "#https://journals.aps.org/prl/pdf/10.1103/PhysRevLett.98.150801\n",
    "a2 = 5e-14      #law of inertia\n",
    "a1 = 2e-12      #law of gravity\n",
    "\n",
    "\n",
    "LxR_min,LxR_max=2,10\n",
    "\n",
    "LxR = np.linspace(LxR_min,LxR_max,endpoint=True)\n",
    "L = R0*LxR\n",
    "\n",
    "def_width,def_height = plt.rcParams[\"figure.figsize\"]\n",
    "def_height = 0.8*def_width\n",
    "\n",
    "fig = plt.figure(constrained_layout=True,dpi=150)\n",
    "ax = fig.add_gridspec(1,1).subplots()\n",
    "fig.set_size_inches(def_width,def_height)\n",
    "\n",
    "a_Newt = G*m/L**2\n",
    "#a_MOND = np.sqrt(G*m*a0)/L\n",
    "\n",
    "ax.plot(LxR,a_Newt,c='black')\n",
    "#ax.plot(LxR,a_MOND,c='red')\n",
    "\n",
    "ax.set_xlim(LxR_min,LxR_max)\n",
    "ax.set_ylim(5e-16,5e-10)\n",
    "ax.set_xlabel(r'$L/R_0$')\n",
    "ax.set_ylabel(r'$a_N$ (m/s$^2$)')\n",
    "ax.grid()\n",
    "\n",
    "ax.set_yscale('log')\n",
    "\n",
    "ax.axhline(a0,c='black',ls=ls_dict['ddot'])\n",
    "#ax.axhline(a1,c='black',ls=ls_dict['ddot'])\n",
    "ax.axhline(a2,c='black',ls=ls_dict['ddot'])\n",
    "\n",
    "ax.text(9,1.3*a0,r'$a_0$',c='black')\n",
    "#ax.text(5.5,1.3*a1,r'CQG \\textbf{31}, 195008 (2014)',c='black')\n",
    "ax.text(5.5,1.4*a2,r'PRL \\textbf{98}, 150801 (2007)',c='black')\n",
    "\n",
    "#ax.fill_between(LxR,a1,a2,color='lightgrey')\n",
    "\n",
    "ax.legend(bbox_to_anchor=(0.05,0.95),ncol=2)\n",
    "\n",
    "fig.savefig('accMOND-Aspelmeyer.pdf')"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "base",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.13"
  },
  "orig_nbformat": 4,
  "vscode": {
   "interpreter": {
    "hash": "53daeabb0bb0d9dd40b7c07489dbc462578135b63104e872e2635ab481e25f1a"
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

